Reaching precise proton affinities in non-Born-Oppenheimer calculations

An attractive way to model nuclear quantum effects is to describe select nuclei quantum mechanically at the same level as the electrons. This non-Born-Oppenheimer (non-BO) method is known by many names including the nuclear-electronic orbital (NEO) and the multicomponent method. Two basis sets are typically used for such calculations: a nuclear basis set and an electronic basis set. In this work, we investigate the convergence of non-BO proton affinities (PAs) with respect to the protonic and electronic basis sets. PAs are a sensitive measure of the proton and electron densities. We demonstrate that most protonic basis sets are sufficient for non-BO density-functional calculations of PAs, resulting in convergence to within 0.1 kcal/mol of the complete protonic basis set limit. This indicates that the truncation error is dominated by the electronic basis, and that smaller protonic basis sets could be developed. We show that non-BO calculations should use uncontracted electronic basis sets on the quantum protons. The contraction coefficients in typical electronic basis sets have been derived for point nuclear charge distributions, and uncontracting the electronic basis set on the quantized proton leads to significantly faster convergence to the electronic basis set limit. Uncontraction leads to results of one $\zeta$-level higher quality with negligible additional computational cost in multiple diffuse basis set families: Jensen's polarization consistent aug-pc-X basis sets, Dunning's correlation-consistent aug-cc-pVXZ basis sets, as well as the Karlsruhe def2-XZPD basis sets. In specific, the aug-pc-3 electronic basis set already affords PAs converged beyond 0.1 kcal/mol when uncontracted on the quantum proton.

==> anc/README.txt <==
The JSON file has the following structure:

{
  "b3lyp": {
    "HCN": {
      "optimized_geometry": {
        "aug-pc-1": { // format is electronic_basis all lowercase
          "coordinates": [ // In Ångström
            [0.0, 0.0, -0.4997176592],
            [0.0, 0.0, 0.6541108877],
            [0.0, 0.0, -1.5743432285]
          ],
          "symbols": ["C","N","H"],
          "charge": 0,
          "energy": -93.416434484622  // in Hartrees
        },
        "aug-pc-2": {
          ...
        }
        ...
      }
      "non_bo_calculations": {
        "epc172": {
          "aug-pc-1+pb4-f1": { // the format is electronic_basis+protonic_basis all lowercase
            "energy": -93.404276319
          },
          "aug-pc-2+pb4-f1": {
            ...
          },
          ...
        }
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": { 
            "energy": -93.404276319
          },
          "unc-aug-pc-4-hq+pb6-h": {
            ...
          },
          ...
        }
      }
      "classical_calculations": {
        "unc-aug-pc-1-hq": {
          "energy": -93.41753746
        },
        "unc-aug-pc-2-hq": {
          ...
        },
        ...
      }
    }

    "CN-": { // deprotonated molecules have no non-BO calculations
      "optimized_geometry": {
        ...
      }
    }
  }
  "r2scan": {
    "HCN": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            ...
          ],
          "symbols": ["C","N","H"],
          "charge": 0,
          "energy": -93.352955468641
        },
        "aug-pc-2": {
          ...
        },
      }
    }
  },
  "spw92": {
    ...
  },
  "pbe0": {
    ...
  },
  "hf": {
    ...
  }
} 

The last hydrogen in the list is assumed to be the most acidic one and thus treated as a quantum particle in the non-BO calculations.


==> anc/data.json <==
{
  "b3lyp": {
    "HCN": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              0.0,
              0.0,
              -0.4997176592
            ],
            [
              0.0,
              0.0,
              0.6541108877
            ],
            [
              0.0,
              0.0,
              -1.5743432285
            ]
          ],
          "symbols": [
            "C",
            "N",
            "H"
          ],
          "charge": 0,
          "energy": -93.416434484622
        },
        "aug-pc-2": {
          "coordinates": [
            [
              0.0,
              0.0,
              -0.4999474122
            ],
            [
              0.0,
              0.0,
              0.6458212404
            ],
            [
              0.0,
              0.0,
              -1.5658238282
            ]
          ],
          "symbols": [
            "C",
            "N",
            "H"
          ],
          "charge": 0,
          "energy": -93.467189214271
        },
        "aug-pc-3": {
          "coordinates": [
            [
              0.0,
              0.0,
              -0.4998168684
            ],
            [
              0.0,
              0.0,
              0.6451435425
            ],
            [
              0.0,
              0.0,
              -1.565276674
            ]
          ],
          "symbols": [
            "C",
            "N",
            "H"
          ],
          "charge": 0,
          "energy": -93.471127023556
        },
        "aug-pc-4": {
          "coordinates": [
            [
              5.2e-09,
              -2e-10,
              -0.4997998083
            ],
            [
              -2.6e-09,
              1e-10,
              0.6451475988
            ],
            [
              -2.6e-09,
              1e-10,
              -1.5652977905
            ]
          ],
          "symbols": [
            "C",
            "N",
            "H"
          ],
          "charge": 0,
          "energy": -93.471345452362
        },
        "aug-cc-pvdz": {
          "coordinates": [
            [
              5.2e-09,
              -2e-10,
              -0.500757777
            ],
            [
              -2.6e-09,
              1e-10,
              0.6560553728
            ],
            [
              -2.6e-09,
              1e-10,
              -1.5752475958
            ]
          ],
          "symbols": [
            "C",
            "N",
            "H"
          ],
          "charge": 0,
          "energy": -93.43706329737
        },
        "aug-cc-pvtz": {
          "coordinates": [
            [
              5.2e-09,
              -2e-10,
              -0.5001143686
            ],
            [
              -2.6e-09,
              1e-10,
              0.6458961092
            ],
            [
              -2.6e-09,
              1e-10,
              -1.5657317406
            ]
          ],
          "symbols": [
            "C",
            "N",
            "H"
          ],
          "charge": 0,
          "energy": -93.462758697977
        },
        "aug-cc-pvqz": {
          "coordinates": [
            [
              5.2e-09,
              -2e-10,
              -0.4998492185
            ],
            [
              -2.6e-09,
              1e-10,
              0.645297451
            ],
            [
              -2.6e-09,
              1e-10,
              -1.5653982325
            ]
          ],
          "symbols": [
            "C",
            "N",
            "H"
          ],
          "charge": 0,
          "energy": -93.469006032144
        },
        "aug-cc-pv5z": {
          "coordinates": [
            [
              5.2e-09,
              -2e-10,
              -0.4998063482
            ],
            [
              -2.6e-09,
              1e-10,
              0.6451759686
            ],
            [
              -2.6e-09,
              1e-10,
              -1.5653196204
            ]
          ],
          "symbols": [
            "C",
            "N",
            "H"
          ],
          "charge": 0,
          "energy": -93.470874074129
        },
        "aug-cc-pv6z": {
          "coordinates": [
            [
              5.2e-09,
              -2e-10,
              -0.4997834671
            ],
            [
              -2.6e-09,
              1e-10,
              0.6451685367
            ],
            [
              -2.6e-09,
              1e-10,
              -1.5653350696
            ]
          ],
          "symbols": [
            "C",
            "N",
            "H"
          ],
          "charge": 0,
          "energy": -93.471254283044
        },
        "def2-svpd": {
          "coordinates": [
            [
              0.0,
              0.0,
              -0.4989307993
            ],
            [
              0.0,
              0.0,
              0.6550361294
            ],
            [
              0.0,
              0.0,
              -1.5760553301
            ]
          ],
          "symbols": [
            "C",
            "N",
            "H"
          ],
          "charge": 0,
          "energy": -93.357904864997
        },
        "def2-tzvpd": {
          "coordinates": [
            [
              5.2e-09,
              -2e-10,
              -0.4997173806
            ],
            [
              -2.6e-09,
              1e-10,
              0.6463544197
            ],
            [
              -2.6e-09,
              1e-10,
              -1.5665870391
            ]
          ],
          "symbols": [
            "C",
            "N",
            "H"
          ],
          "charge": 0,
          "energy": -93.464561700649
        },
        "def2-tzvppd": {
          "coordinates": [
            [
              5.2e-09,
              -2e-10,
              -0.4999238575
            ],
            [
              -2.6e-09,
              1e-10,
              0.6461222302
            ],
            [
              -2.6e-09,
              1e-10,
              -1.5661483727
            ]
          ],
          "symbols": [
            "C",
            "N",
            "H"
          ],
          "charge": 0,
          "energy": -93.46495725869
        },
        "def2-qzvppd": {
          "coordinates": [
            [
              5.2e-09,
              -2e-10,
              -0.4998252241
            ],
            [
              -2.6e-09,
              1e-10,
              0.645241603
            ],
            [
              -2.6e-09,
              1e-10,
              -1.5653663789
            ]
          ],
          "symbols": [
            "C",
            "N",
            "H"
          ],
          "charge": 0,
          "energy": -93.470395793764
        },
        "def2-qzvpd": {
          "coordinates": [
            [
              5.2e-09,
              -2e-10,
              -0.4998252241
            ],
            [
              -2.6e-09,
              1e-10,
              0.645241603
            ],
            [
              -2.6e-09,
              1e-10,
              -1.5653663789
            ]
          ],
          "symbols": [
            "C",
            "N",
            "H"
          ],
          "charge": 0,
          "energy": -93.470395793763
        }
      },
      "non_bo_calculations": {
        "epc172": {
          "aug-pc-1+pb4-f1": {
            "energy": -93.404276319
          },
          "aug-pc-2+pb4-f1": {
            "energy": -93.4528754858
          },
          "aug-pc-3+pb4-f1": {
            "energy": -93.4577086172
          },
          "aug-pc-4+pb4-f1": {
            "energy": -93.4589283647
          },
          "aug-cc-pvdz+pb4-f1": {
            "energy": -93.4255341544
          },
          "aug-cc-pvtz+pb4-f1": {
            "energy": -93.4488410106
          },
          "aug-cc-pvqz+pb4-f1": {
            "energy": -93.4556835833
          },
          "aug-cc-pv5z+pb4-f1": {
            "energy": -93.457891734
          },
          "aug-cc-pv6z+pb4-f1": {
            "energy": -93.4585575415
          },
          "def2-svpd+pb4-f1": {
            "energy": -93.3464874077
          },
          "def2-tzvpd+pb4-f1": {
            "energy": -93.4507765802
          },
          "def2-tzvppd+pb4-f1": {
            "energy": -93.4510317524
          },
          "def2-qzvppd+pb4-f1": {
            "energy": -93.4567824922
          },
          "def2-qzvpd+pb4-f1": {
            "energy": -93.4580608096
          },
          "unc-aug-pc-1-hq+pb4-f1": {
            "energy": -93.4059616919
          },
          "unc-aug-pc-2-hq+pb4-f1": {
            "energy": -93.4548827287
          },
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -93.4587600693
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -93.4589709133
          },
          "unc-aug-cc-pvdz-hq+pb4-f1": {
            "energy": -93.4272435077
          },
          "unc-aug-cc-pvtz-hq+pb4-f1": {
            "energy": -93.4506200314
          },
          "unc-aug-cc-pvqz-hq+pb4-f1": {
            "energy": -93.4566429789
          },
          "unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -93.4585054686
          },
          "unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -93.4588773724
          },
          "unc-def2-svpd-hq+pb4-f1": {
            "energy": -93.3480747085
          },
          "unc-def2-tzvpd-hq+pb4-f1": {
            "energy": -93.4526267417
          },
          "unc-def2-tzvppd-hq+pb4-f1": {
            "energy": -93.4528176941
          },
          "unc-def2-qzvppd-hq+pb4-f1": {
            "energy": -93.4580394558
          },
          "unc-def2-qzvpd-hq+pb4-f1": {
            "energy": -93.4580394558
          },
          "adz+aug-cc-pvtz+pb4-f1": {
            "energy": -93.4269410783
          },
          "adz+aug-cc-pvqz+pb4-f1": {
            "energy": -93.4288709725
          },
          "atz+aug-cc-pvqz+pb4-f1": {
            "energy": -93.449758901
          },
          "adz+aug-cc-pv5z+pb4-f1": {
            "energy": -93.430605244
          },
          "atz+aug-cc-pv5z+pb4-f1": {
            "energy": -93.4503840886
          },
          "aqz+aug-cc-pv5z+pb4-f1": {
            "energy": -93.4561295996
          },
          "adz+aug-cc-pv6z+pb4-f1": {
            "energy": -93.4318257299
          },
          "atz+aug-cc-pv6z+pb4-f1": {
            "energy": -93.4508154946
          },
          "aqz+aug-cc-pv6z+pb4-f1": {
            "energy": -93.4564421542
          },
          "a5z+aug-cc-pv6z+pb4-f1": {
            "energy": -93.4581539069
          },
          "adz+unc-aug-cc-pvtz-hq+pb4-f1": {
            "energy": -93.4290120127
          },
          "adz+unc-aug-cc-pvqz-hq+pb4-f1": {
            "energy": -93.4299746835
          },
          "atz+unc-aug-cc-pvqz-hq+pb4-f1": {
            "energy": -93.4508619253
          },
          "adz+unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -93.431241376
          },
          "atz+unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -93.4511050528
          },
          "aqz+unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -93.4567892711
          },
          "adz+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -93.4322676796
          },
          "atz+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -93.4512313457
          },
          "aqz+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -93.4568581157
          },
          "a5z+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -93.4585294971
          },
          "unc-aug-pc-4-hq+pb4-d": {
            "energy": -93.458691174
          },
          "unc-aug-pc-4-hq+pb4-f2": {
            "energy": -93.4589713234
          },
          "unc-aug-pc-4-hq+pb5-d": {
            "energy": -93.4588319471
          },
          "unc-aug-pc-4-hq+pb5-f": {
            "energy": -93.4587893346
          },
          "unc-aug-pc-4-hq+pb5-g": {
            "energy": -93.4588201155
          },
          "unc-aug-pc-4-hq+pb6-d": {
            "energy": -93.459012936
          },
          "unc-aug-pc-4-hq+pb6-f": {
            "energy": -93.4590526324
          },
          "unc-aug-pc-4-hq+pb6-g": {
            "energy": -93.4590250456
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -93.4589745521
          },
          "unc-aug-pc-4-hq+epc8s": {
            "energy": -93.4578702854
          },
          "unc-aug-pc-4-hq+epc8s8p": {
            "energy": -93.4587215278
          },
          "unc-aug-pc-4-hq+epc8s8p8d": {
            "energy": -93.4590281297
          },
          "unc-aug-pc-4-hq+epc8s8p8d8f": {
            "energy": -93.4590316868
          },
          "unc-aug-pc-4-hq+epc10s10d10d10f": {
            "energy": -93.4590673584
          },
          "unc-aug-pc-4-hq+ktz2s2p2d": {
            "energy": -93.4583958942
          },
          "unc-aug-pc-4-hq+ktz4s4p4d": {
            "energy": -93.4588025929
          },
          "unc-aug-pc-4-hq+ktz6s6p6d": {
            "energy": -93.4588436205
          },
          "unc-aug-pc-4-hq+ktz8s8p8d": {
            "energy": -93.458866985
          }
        },
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -93.4300708612
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -93.4300752621
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -93.4302884993
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -93.4302929457
          }
        }
      },
      "classical_calculations": {
        "unc-aug-pc-1-hq": {
          "energy": -93.41753746
        },
        "unc-aug-pc-2-hq": {
          "energy": -93.46724321
        },
        "unc-aug-pc-3-hq": {
          "energy": -93.47113314
        },
        "unc-aug-pc-4-hq": {
          "energy": -93.47134547
        }
      }
    },
    "CN-": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              5.3e-09,
              0.0,
              -0.5188235302
            ],
            [
              0.0,
              0.0,
              0.6605918859
            ]
          ],
          "symbols": [
            "C",
            "N"
          ],
          "charge": -1,
          "energy": -92.853309893046
        },
        "aug-pc-2": {
          "coordinates": [
            [
              0.0,
              0.0,
              -0.514571282
            ],
            [
              0.0,
              0.0,
              0.6563396377
            ]
          ],
          "symbols": [
            "C",
            "N"
          ],
          "charge": -1,
          "energy": -92.899831581187
        },
        "aug-pc-3": {
          "coordinates": [
            [
              0.0,
              0.0,
              -0.514087907
            ],
            [
              0.0,
              0.0,
              0.6558562628
            ]
          ],
          "symbols": [
            "C",
            "N"
          ],
          "charge": -1,
          "energy": -92.903708972062
        },
        "aug-pc-4": {
          "coordinates": [
            [
              5.2e-09,
              -2e-10,
              -0.5140815254
            ],
            [
              -2.6e-09,
              1e-10,
              0.6558498812
            ]
          ],
          "symbols": [
            "C",
            "N"
          ],
          "charge": -1,
          "energy": -92.903923492973
        },
        "aug-cc-pvdz": {
          "coordinates": [
            [
              5.3e-09,
              -2e-10,
              -0.5207556388
            ],
            [
              -2.7e-09,
              1e-10,
              0.6625239946
            ]
          ],
          "symbols": [
            "C",
            "N"
          ],
          "charge": -1,
          "energy": -92.87366097713
        },
        "aug-cc-pvtz": {
          "coordinates": [
            [
              5.2e-09,
              -2e-10,
              -0.5147686651
            ],
            [
              -2.7e-09,
              1e-10,
              0.6565370209
            ]
          ],
          "symbols": [
            "C",
            "N"
          ],
          "charge": -1,
          "energy": -92.895557728577
        },
        "aug-cc-pvqz": {
          "coordinates": [
            [
              5.2e-09,
              -2e-10,
              -0.514170398
            ],
            [
              -2.6e-09,
              1e-10,
              0.6559387538
            ]
          ],
          "symbols": [
            "C",
            "N"
          ],
          "charge": -1,
          "energy": -92.901567267363
        },
        "aug-cc-pv5z": {
          "coordinates": [
            [
              5.2e-09,
              -2e-10,
              -0.5141031607
            ],
            [
              -2.6e-09,
              1e-10,
              0.6558715165
            ]
          ],
          "symbols": [
            "C",
            "N"
          ],
          "charge": -1,
          "energy": -92.903441327159
        },
        "aug-cc-pv6z": {
          "coordinates": [
            [
              5.2e-09,
              -2e-10,
              -0.5140558879
            ],
            [
              -2.6e-09,
              1e-10,
              0.6558242436
            ]
          ],
          "symbols": [
            "C",
            "N"
          ],
          "charge": -1,
          "energy": -92.903815453804
        },
        "def2-svpd": {
          "coordinates": [
            [
              0.0,
              0.0,
              -0.5161803557
            ],
            [
              0.0,
              0.0,
              0.6579487115
            ]
          ],
          "symbols": [
            "C",
            "N"
          ],
          "charge": -1,
          "energy": -92.784743371025
        },
        "def2-tzvpd": {
          "coordinates": [
            [
              5.2e-09,
              -2e-10,
              -0.5140931173
            ],
            [
              -2.6e-09,
              1e-10,
              0.6558614731
            ]
          ],
          "symbols": [
            "C",
            "N"
          ],
          "charge": -1,
          "energy": -92.896425321236
        },
        "def2-tzvppd": {
          "coordinates": [
            [
              5.2e-09,
              -2e-10,
              -0.5140931173
            ],
            [
              -2.6e-09,
              1e-10,
              0.6558614731
            ]
          ],
          "symbols": [
            "C",
            "N"
          ],
          "charge": -1,
          "energy": -92.896425321236
        },
        "def2-qzvppd": {
          "coordinates": [
            [
              5.2e-09,
              -2e-10,
              -0.5139629662
            ],
            [
              -2.6e-09,
              1e-10,
              0.655731322
            ]
          ],
          "symbols": [
            "C",
            "N"
          ],
          "charge": -1,
          "energy": -92.902608746409
        },
        "def2-qzvpd": {
          "coordinates": [
            [
              5.2e-09,
              -2e-10,
              -0.5139629662
            ],
            [
              -2.6e-09,
              1e-10,
              0.655731322
            ]
          ],
          "symbols": [
            "C",
            "N"
          ],
          "charge": -1,
          "energy": -92.902608746408
        }
      }
    },
    "HNO2": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              -0.176786965,
              0.489584549,
              -0.0001509772
            ],
            [
              1.0429470639,
              -0.2582368668,
              -9.48349e-05
            ],
            [
              -1.1050417274,
              -0.2234259468,
              0.0001148677
            ],
            [
              1.7228436285,
              0.4383322646,
              0.0003749444
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O",
            "H"
          ],
          "charge": 0,
          "energy": -205.684850048833
        },
        "aug-pc-2": {
          "coordinates": [
            [
              -0.1779678899,
              0.4875516433,
              -1.06098e-05
            ],
            [
              1.0441341598,
              -0.2572488325,
              8.14668e-05
            ],
            [
              -1.1005467387,
              -0.2209567317,
              -2.7696e-05
            ],
            [
              1.7183424688,
              0.4369079209,
              0.000200839
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O",
            "H"
          ],
          "charge": 0,
          "energy": -205.802029597888
        },
        "aug-pc-3": {
          "coordinates": [
            [
              -0.1775050262,
              0.4870057887,
              -1.20319e-05
            ],
            [
              1.0431600812,
              -0.256588721,
              9.58714e-05
            ],
            [
              -1.0993960548,
              -0.2207278568,
              -3.08416e-05
            ],
            [
              1.7177029997,
              0.4365647891,
              0.000191002
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O",
            "H"
          ],
          "charge": 0,
          "energy": -205.811595999571
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -0.1773364552,
              0.4869855476,
              2.87726e-05
            ],
            [
              1.0429521688,
              -0.2564950935,
              0.0001153244
            ],
            [
              -1.0992681789,
              -0.2207605443,
              -6.09719e-05
            ],
            [
              1.7176144652,
              0.4365240902,
              0.0001608749
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O",
            "H"
          ],
          "charge": 0,
          "energy": -205.812085600304
        },
        "aug-cc-pvdz": {
          "coordinates": [
            [
              -0.1758817744,
              0.4907605155,
              8.90651e-05
            ],
            [
              1.042619171,
              -0.2572402184,
              0.0001584148
            ],
            [
              -1.105047224,
              -0.2245467381,
              -0.0001107889
            ],
            [
              1.7222718274,
              0.437280441,
              0.000107309
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O",
            "H"
          ],
          "charge": 0,
          "energy": -205.743020898508
        },
        "aug-cc-pvtz": {
          "coordinates": [
            [
              -0.1795227206,
              0.4881201356,
              -9.471e-07
            ],
            [
              1.0452441037,
              -0.2579779493,
              0.0001423131
            ],
            [
              -1.1013464998,
              -0.2210498336,
              -5.56665e-05
            ],
            [
              1.7195871167,
              0.4371616473,
              0.0001583006
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O",
            "H"
          ],
          "charge": 0,
          "energy": -205.791822468426
        },
        "aug-cc-pvqz": {
          "coordinates": [
            [
              -0.177827564,
              0.4872503273,
              3.41732e-05
            ],
            [
              1.0433392441,
              -0.2565968539,
              0.0001111186
            ],
            [
              -1.0995666551,
              -0.2208804691,
              -6.2976e-05
            ],
            [
              1.718016975,
              0.4364809957,
              0.0001616841
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O",
            "H"
          ],
          "charge": 0,
          "energy": -205.80689958456
        },
        "aug-cc-pv5z": {
          "coordinates": [
            [
              -0.1773778756,
              0.4870177674,
              2.84473e-05
            ],
            [
              1.042993232,
              -0.256528082,
              0.0001154902
            ],
            [
              -1.0993199175,
              -0.2207754395,
              -6.09118e-05
            ],
            [
              1.7176665612,
              0.4365397541,
              0.0001609743
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O",
            "H"
          ],
          "charge": 0,
          "energy": -205.811167763347
        },
        "aug-cc-pv6z": {
          "coordinates": [
            [
              -0.1775715554,
              0.4871413081,
              2.23059e-05
            ],
            [
              1.0429959223,
              -0.2563727101,
              0.0001202904
            ],
            [
              -1.0992196658,
              -0.2208682702,
              -5.90744e-05
            ],
            [
              1.7177572989,
              0.4363536721,
              0.0001604781
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O",
            "H"
          ],
          "charge": 0,
          "energy": -205.81190677397
        },
        "def2-svpd": {
          "coordinates": [
            [
              -0.1693430169,
              0.4846076654,
              7.97904e-05
            ],
            [
              1.0342931241,
              -0.2514554129,
              0.0001392124
            ],
            [
              -1.1013160038,
              -0.2231122011,
              -9.69181e-05
            ],
            [
              1.7203278966,
              0.4362139486,
              0.0001219153
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O",
            "H"
          ],
          "charge": 0,
          "energy": -205.562602155109
        },
        "def2-tzvpd": {
          "coordinates": [
            [
              -0.1780577924,
              0.4870385283,
              2.35431e-05
            ],
            [
              1.042934196,
              -0.257786713,
              0.000122548
            ],
            [
              -1.1004971677,
              -0.2207600073,
              -6.25572e-05
            ],
            [
              1.7195827641,
              0.4377621921,
              0.0001604661
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O",
            "H"
          ],
          "charge": 0,
          "energy": -205.798159319067
        },
        "def2-tzvppd": {
          "coordinates": [
            [
              -0.1777936387,
              0.4872125954,
              2.39964e-05
            ],
            [
              1.0435232972,
              -0.257059974,
              0.0001191808
            ],
            [
              -1.1000386978,
              -0.2208084012,
              -6.04369e-05
            ],
            [
              1.7182710393,
              0.4369097798,
              0.0001612598
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O",
            "H"
          ],
          "charge": 0,
          "energy": -205.79941111869
        },
        "def2-qzvppd": {
          "coordinates": [
            [
              -0.1776547861,
              0.4870709415,
              2.81688e-05
            ],
            [
              1.0434023547,
              -0.2568003187,
              0.0001159751
            ],
            [
              -1.0994939683,
              -0.2206815433,
              -6.10071e-05
            ],
            [
              1.7177083997,
              0.4366649206,
              0.0001608632
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O",
            "H"
          ],
          "charge": 0,
          "energy": -205.810131728191
        },
        "def2-qzvpd": {
          "coordinates": [
            [
              -0.1776547861,
              0.4870709415,
              2.81688e-05
            ],
            [
              1.0434023547,
              -0.2568003187,
              0.0001159751
            ],
            [
              -1.0994939683,
              -0.2206815433,
              -6.10071e-05
            ],
            [
              1.7177083997,
              0.4366649206,
              0.0001608632
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O",
            "H"
          ],
          "charge": 0,
          "energy": -205.81013172819
        }
      },
      "non_bo_calculations": {
        "epc172": {
          "aug-pc-1+pb4-f1": {
            "energy": -205.6731949425
          },
          "aug-pc-2+pb4-f1": {
            "energy": -205.7885287183
          },
          "aug-pc-3+pb4-f1": {
            "energy": -205.7988990255
          },
          "aug-pc-4+pb4-f1": {
            "energy": -205.800331427
          },
          "aug-cc-pvdz+pb4-f1": {
            "energy": -205.7310508261
          },
          "aug-cc-pvtz+pb4-f1": {
            "energy": -205.7787181986
          },
          "aug-cc-pvqz+pb4-f1": {
            "energy": -205.7941835163
          },
          "aug-cc-pv5z+pb4-f1": {
            "energy": -205.798868894
          },
          "aug-cc-pv6z+pb4-f1": {
            "energy": -205.7999173305
          },
          "def2-svpd+pb4-f1": {
            "energy": -205.5512699979
          },
          "def2-tzvpd+pb4-f1": {
            "energy": -205.7854879288
          },
          "def2-tzvppd+pb4-f1": {
            "energy": -205.7860903904
          },
          "def2-qzvppd+pb4-f1": {
            "energy": -205.7971447226
          },
          "def2-qzvpd+pb4-f1": {
            "energy": -205.7984931424
          },
          "unc-aug-pc-1-hq+pb4-f1": {
            "energy": -205.6754165365
          },
          "unc-aug-pc-2-hq+pb4-f1": {
            "energy": -205.7904573164
          },
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -205.7998842271
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -205.8003685549
          },
          "unc-aug-cc-pvdz-hq+pb4-f1": {
            "energy": -205.7328945636
          },
          "unc-aug-cc-pvtz-hq+pb4-f1": {
            "energy": -205.7804675714
          },
          "unc-aug-cc-pvqz-hq+pb4-f1": {
            "energy": -205.7952381223
          },
          "unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -205.7994615403
          },
          "unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -205.8001973905
          },
          "unc-def2-svpd-hq+pb4-f1": {
            "energy": -205.5532696531
          },
          "unc-def2-tzvpd-hq+pb4-f1": {
            "energy": -205.7873443717
          },
          "unc-def2-tzvppd-hq+pb4-f1": {
            "energy": -205.7879998017
          },
          "unc-def2-qzvppd-hq+pb4-f1": {
            "energy": -205.7984415828
          },
          "unc-def2-qzvpd-hq+pb4-f1": {
            "energy": -205.7984415828
          },
          "adz+aug-cc-pvtz+pb4-f1": {
            "energy": -205.7322893089
          },
          "adz+aug-cc-pvqz+pb4-f1": {
            "energy": -205.73373438
          },
          "atz+aug-cc-pvqz+pb4-f1": {
            "energy": -205.7797369945
          },
          "adz+aug-cc-pv5z+pb4-f1": {
            "energy": -205.7356216709
          },
          "atz+aug-cc-pv5z+pb4-f1": {
            "energy": -205.7805490553
          },
          "aqz+aug-cc-pv5z+pb4-f1": {
            "energy": -205.7947125885
          },
          "adz+aug-cc-pv6z+pb4-f1": {
            "energy": -205.7369460888
          },
          "atz+aug-cc-pv6z+pb4-f1": {
            "energy": -205.7810355674
          },
          "aqz+aug-cc-pv6z+pb4-f1": {
            "energy": -205.7950860718
          },
          "a5z+aug-cc-pv6z+pb4-f1": {
            "energy": -205.7991496827
          },
          "adz+unc-aug-cc-pvtz-hq+pb4-f1": {
            "energy": -205.7344851115
          },
          "adz+unc-aug-cc-pvqz-hq+pb4-f1": {
            "energy": -205.7351485047
          },
          "atz+unc-aug-cc-pvqz-hq+pb4-f1": {
            "energy": -205.7807859846
          },
          "adz+unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -205.7362413678
          },
          "atz+unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -205.7811422911
          },
          "aqz+unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -205.7953785474
          },
          "adz+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -205.7373109158
          },
          "atz+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -205.7813872151
          },
          "aqz+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -205.7954794881
          },
          "a5z+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -205.7994841251
          },
          "unc-aug-pc-4-hq+pb4-d": {
            "energy": -205.8001296789
          },
          "unc-aug-pc-4-hq+pb4-f2": {
            "energy": -205.8003719427
          },
          "unc-aug-pc-4-hq+pb5-d": {
            "energy": -205.8002429655
          },
          "unc-aug-pc-4-hq+pb5-f": {
            "energy": -205.8001775562
          },
          "unc-aug-pc-4-hq+pb5-g": {
            "energy": -205.8002329574
          },
          "unc-aug-pc-4-hq+pb6-d": {
            "energy": -205.8004180529
          },
          "unc-aug-pc-4-hq+pb6-f": {
            "energy": -205.80045658
          },
          "unc-aug-pc-4-hq+pb6-g": {
            "energy": -205.8004298231
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -205.8003803947
          },
          "unc-aug-pc-4-hq+epc8s": {
            "energy": -205.7986528554
          },
          "unc-aug-pc-4-hq+epc8s8p": {
            "energy": -205.7997895368
          },
          "unc-aug-pc-4-hq+epc8s8p8d": {
            "energy": -205.800431666
          },
          "unc-aug-pc-4-hq+epc8s8p8d8f": {
            "energy": -205.800440009
          },
          "unc-aug-pc-4-hq+epc10s10d10d10f": {
            "energy": -205.8004766842
          },
          "unc-aug-pc-4-hq+ktz2s2p2d": {
            "energy": -205.7997707223
          },
          "unc-aug-pc-4-hq+ktz4s4p4d": {
            "energy": -205.8002288939
          },
          "unc-aug-pc-4-hq+ktz6s6p6d": {
            "energy": -205.8002595467
          },
          "unc-aug-pc-4-hq+ktz8s8p8d": {
            "energy": -205.8002779926
          }
        },
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -205.7707126623
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -205.7707210101
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -205.7711991999
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -205.7712076975
          }
        }
      },
      "classical_calculations": {
        "unc-aug-pc-1-hq": {
          "energy": -205.68632622
        },
        "unc-aug-pc-2-hq": {
          "energy": -205.80209032
        },
        "unc-aug-pc-3-hq": {
          "energy": -205.81160132
        },
        "unc-aug-pc-4-hq": {
          "energy": -205.81208546
        }
      }
    },
    "NO2-": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              -0.0759804877,
              0.4446805803,
              -0.0004378471
            ],
            [
              1.0004938125,
              -0.2090823648,
              -0.000413357
            ],
            [
              -1.1436882502,
              -0.2233073896,
              0.0004066911
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O"
          ],
          "charge": -1,
          "energy": -205.140891384805
        },
        "aug-pc-2": {
          "coordinates": [
            [
              -0.075888572,
              0.4418978588,
              -0.0004360452
            ],
            [
              0.9975612737,
              -0.2078762667,
              -0.0004130442
            ],
            [
              -1.1408476272,
              -0.2217307661,
              0.0004045766
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O"
          ],
          "charge": -1,
          "energy": -205.252311936092
        },
        "aug-pc-3": {
          "coordinates": [
            [
              -0.0758697516,
              0.4410518764,
              -0.0004354941
            ],
            [
              0.9967385789,
              -0.2074894495,
              -0.0004129885
            ],
            [
              -1.1400437528,
              -0.221271601,
              0.0004039697
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O"
          ],
          "charge": -1,
          "energy": -205.261542530605
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -0.0758608851,
              0.4409662733,
              -0.0004354409
            ],
            [
              0.9966624506,
              -0.2074463411,
              -0.0004129882
            ],
            [
              -1.139976491,
              -0.2212291063,
              0.0004039162
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O"
          ],
          "charge": -1,
          "energy": -205.262047704324
        },
        "aug-cc-pvdz": {
          "coordinates": [
            [
              -0.0760366952,
              0.4458854557,
              -0.000438621
            ],
            [
              1.0014444709,
              -0.2095665331,
              -0.0004133968
            ],
            [
              -1.1445827012,
              -0.2240280967,
              0.000407505
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O"
          ],
          "charge": -1,
          "energy": -205.196351705408
        },
        "aug-cc-pvtz": {
          "coordinates": [
            [
              -0.0758851378,
              0.4423723408,
              -0.0004363597
            ],
            [
              0.9980196693,
              -0.2080744316,
              -0.0004130868
            ],
            [
              -1.141309457,
              -0.2220070834,
              0.0004049336
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O"
          ],
          "charge": -1,
          "energy": -205.242095218364
        },
        "aug-cc-pvqz": {
          "coordinates": [
            [
              -0.0758770305,
              0.4413667703,
              -0.0004356991
            ],
            [
              0.9969048628,
              -0.2076259598,
              -0.0004129613
            ],
            [
              -1.1402027578,
              -0.2214499845,
              0.0004041475
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O"
          ],
          "charge": -1,
          "energy": -205.256829873748
        },
        "aug-cc-pv5z": {
          "coordinates": [
            [
              -0.0758718581,
              0.4412524916,
              -0.0004356257
            ],
            [
              0.996657755,
              -0.2075669283,
              -0.0004129068
            ],
            [
              -1.1399608224,
              -0.2213947374,
              0.0004040196
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O"
          ],
          "charge": -1,
          "energy": -205.261070632849
        },
        "aug-cc-pv6z": {
          "coordinates": [
            [
              -0.0758697213,
              0.44117072,
              -0.0004355725
            ],
            [
              0.9966743029,
              -0.2075370998,
              -0.0004129328
            ],
            [
              -1.1399795071,
              -0.2213427943,
              0.0004039923
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O"
          ],
          "charge": -1,
          "energy": -205.261816194271
        },
        "def2-svpd": {
          "coordinates": [
            [
              -0.0760621961,
              0.445448332,
              -0.0004383229
            ],
            [
              0.9962703,
              -0.2092929903,
              -0.0004116211
            ],
            [
              -1.1393830294,
              -0.2238645158,
              0.0004054311
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O"
          ],
          "charge": -1,
          "energy": -205.016643575579
        },
        "def2-tzvpd": {
          "coordinates": [
            [
              -0.0759411653,
              0.4429120206,
              -0.0004366947
            ],
            [
              0.9967727179,
              -0.2082550092,
              -0.0004124962
            ],
            [
              -1.1400064781,
              -0.2223661855,
              0.000404678
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O"
          ],
          "charge": -1,
          "energy": -205.24901980734
        },
        "def2-tzvppd": {
          "coordinates": [
            [
              -0.0759411653,
              0.4429120206,
              -0.0004366947
            ],
            [
              0.9967727179,
              -0.2082550092,
              -0.0004124962
            ],
            [
              -1.1400064781,
              -0.2223661855,
              0.000404678
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O"
          ],
          "charge": -1,
          "energy": -205.24901980734
        },
        "def2-qzvppd": {
          "coordinates": [
            [
              -0.0759144048,
              0.4421867981,
              -0.0004362262
            ],
            [
              0.9965123356,
              -0.2079469321,
              -0.000412601
            ],
            [
              -1.1397728562,
              -0.22194904,
              0.0004043143
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O"
          ],
          "charge": -1,
          "energy": -205.259710735157
        },
        "def2-qzvpd": {
          "coordinates": [
            [
              -0.0759144048,
              0.4421867981,
              -0.0004362262
            ],
            [
              0.9965123356,
              -0.2079469321,
              -0.000412601
            ],
            [
              -1.1397728562,
              -0.22194904,
              0.0004043143
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O"
          ],
          "charge": -1,
          "energy": -205.259710735157
        }
      }
    },
    "NH4+": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.0
            ],
            [
              0.5939142937,
              0.5939142936,
              0.5939142939
            ],
            [
              -0.5939142937,
              -0.5939142936,
              0.5939142939
            ],
            [
              -0.5939142937,
              0.5939142936,
              -0.5939142939
            ],
            [
              0.5939142937,
              -0.5939142936,
              -0.5939142939
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -56.889747781806
        },
        "aug-pc-2": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.0
            ],
            [
              0.5910311362,
              0.5910311361,
              0.5910311364
            ],
            [
              -0.5910311362,
              -0.5910311361,
              0.5910311364
            ],
            [
              -0.5910311362,
              0.5910311361,
              -0.5910311364
            ],
            [
              0.5910311362,
              -0.5910311361,
              -0.5910311364
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -56.92840760451
        },
        "aug-pc-3": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.0
            ],
            [
              0.5907562386,
              0.5907562386,
              0.5907562388
            ],
            [
              -0.5907562386,
              -0.5907562386,
              0.5907562388
            ],
            [
              -0.5907562386,
              0.5907562386,
              -0.5907562388
            ],
            [
              0.5907562386,
              -0.5907562386,
              -0.5907562388
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -56.931244593633
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -0.0,
              0.0,
              0.0
            ],
            [
              0.5907548179,
              0.5907548179,
              0.590754832
            ],
            [
              -0.5907548179,
              -0.5907548179,
              0.590754832
            ],
            [
              -0.5907548179,
              0.5907548179,
              -0.590754832
            ],
            [
              0.5907548179,
              -0.5907548179,
              -0.590754832
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -56.931411501212
        },
        "aug-cc-pvdz": {
          "coordinates": [
            [
              -0.0,
              -0.0,
              -0.0
            ],
            [
              0.5931341851,
              0.593134185,
              0.5931341853
            ],
            [
              -0.5931341851,
              -0.593134185,
              0.5931341853
            ],
            [
              -0.5931341851,
              0.593134185,
              -0.5931341853
            ],
            [
              0.5931341851,
              -0.593134185,
              -0.5931341853
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -56.905654745201
        },
        "aug-cc-pvtz": {
          "coordinates": [
            [
              -0.0,
              -0.0,
              -0.0
            ],
            [
              0.5912254987,
              0.5912254987,
              0.5912254989
            ],
            [
              -0.5912254987,
              -0.5912254987,
              0.5912254989
            ],
            [
              -0.5912254987,
              0.5912254987,
              -0.5912254989
            ],
            [
              0.5912254987,
              -0.5912254987,
              -0.5912254989
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -56.925385798576
        },
        "aug-cc-pvqz": {
          "coordinates": [
            [
              -0.0,
              -0.0,
              -0.0
            ],
            [
              0.5908263482,
              0.5908263481,
              0.5908263484
            ],
            [
              -0.5908263482,
              -0.5908263481,
              0.5908263484
            ],
            [
              -0.5908263482,
              0.5908263481,
              -0.5908263484
            ],
            [
              0.5908263482,
              -0.5908263481,
              -0.5908263484
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -56.929866033493
        },
        "aug-cc-pv5z": {
          "coordinates": [
            [
              -0.0,
              -0.0,
              -0.0
            ],
            [
              0.5907759001,
              0.5907759,
              0.5907759019
            ],
            [
              -0.5907759001,
              -0.5907759,
              0.5907759019
            ],
            [
              -0.5907759001,
              0.5907759,
              -0.5907759019
            ],
            [
              0.5907759001,
              -0.5907759,
              -0.5907759019
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -56.931151929162
        },
        "aug-cc-pv6z": {
          "coordinates": [
            [
              0.0,
              0.0,
              -0.0
            ],
            [
              0.5907366921,
              0.5907366921,
              0.5907366924
            ],
            [
              -0.5907366921,
              -0.590736692,
              0.5907366923
            ],
            [
              -0.5907366921,
              0.5907366921,
              -0.5907366923
            ],
            [
              0.5907366921,
              -0.5907366921,
              -0.5907366923
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -56.931402343698
        },
        "def2-svpd": {
          "coordinates": [
            [
              -0.0,
              -0.0,
              -0.0
            ],
            [
              0.5943509145,
              0.5943509139,
              0.5943509167
            ],
            [
              -0.5943509145,
              -0.5943509139,
              0.5943509167
            ],
            [
              -0.5943509145,
              0.5943509139,
              -0.5943509167
            ],
            [
              0.5943509145,
              -0.5943509139,
              -0.5943509167
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -56.860237377723
        },
        "def2-tzvpd": {
          "coordinates": [
            [
              -0.0,
              -0.0,
              -0.0
            ],
            [
              0.5918557275,
              0.591855727,
              0.5918557297
            ],
            [
              -0.5918557275,
              -0.591855727,
              0.5918557297
            ],
            [
              -0.5918557275,
              0.591855727,
              -0.5918557297
            ],
            [
              0.5918557275,
              -0.591855727,
              -0.5918557297
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -56.923985180676
        },
        "def2-tzvppd": {
          "coordinates": [
            [
              -0.0,
              -0.0,
              -0.0
            ],
            [
              0.5911930978,
              0.5911930973,
              0.5911931
            ],
            [
              -0.5911930978,
              -0.5911930973,
              0.5911931
            ],
            [
              -0.5911930978,
              0.5911930973,
              -0.5911931
            ],
            [
              0.5911930978,
              -0.5911930973,
              -0.5911931
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -56.927161676988
        },
        "def2-qzvppd": {
          "coordinates": [
            [
              -0.0,
              -0.0,
              -0.0
            ],
            [
              0.590780363,
              0.590780363,
              0.5907803632
            ],
            [
              -0.590780363,
              -0.590780363,
              0.5907803632
            ],
            [
              -0.590780363,
              0.590780363,
              -0.5907803632
            ],
            [
              0.590780363,
              -0.590780363,
              -0.5907803632
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -56.930712844172
        },
        "def2-qzvpd": {
          "coordinates": [
            [
              -0.0,
              -0.0,
              -0.0
            ],
            [
              0.590780363,
              0.590780363,
              0.5907803632
            ],
            [
              -0.590780363,
              -0.590780363,
              0.5907803632
            ],
            [
              -0.590780363,
              0.590780363,
              -0.5907803632
            ],
            [
              0.590780363,
              -0.590780363,
              -0.5907803632
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -56.930712844172
        }
      },
      "non_bo_calculations": {
        "epc172": {
          "aug-pc-1+pb4-f1": {
            "energy": -56.8785550216
          },
          "aug-pc-2+pb4-f1": {
            "energy": -56.9150475173
          },
          "aug-pc-3+pb4-f1": {
            "energy": -56.9187876717
          },
          "aug-pc-4+pb4-f1": {
            "energy": -56.9198910434
          },
          "aug-cc-pvdz+pb4-f1": {
            "energy": -56.8943445469
          },
          "aug-cc-pvtz+pb4-f1": {
            "energy": -56.9125184594
          },
          "aug-cc-pvqz+pb4-f1": {
            "energy": -56.9174205459
          },
          "aug-cc-pv5z+pb4-f1": {
            "energy": -56.9190809303
          },
          "aug-cc-pv6z+pb4-f1": {
            "energy": -56.9196078749
          },
          "def2-svpd+pb4-f1": {
            "energy": -56.8493647786
          },
          "def2-tzvpd+pb4-f1": {
            "energy": -56.9112535834
          },
          "def2-tzvppd+pb4-f1": {
            "energy": -56.9140094335
          },
          "def2-qzvppd+pb4-f1": {
            "energy": -56.9180436776
          },
          "def2-qzvpd+pb4-f1": {
            "energy": -56.9180436776
          },
          "unc-aug-pc-1-hq+pb4-f1": {
            "energy": -56.8805657892
          },
          "unc-aug-pc-2-hq+pb4-f1": {
            "energy": -56.9170027624
          },
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -56.919770761
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -56.9199307947
          },
          "unc-aug-cc-pvdz-hq+pb4-f1": {
            "energy": -56.8960986385
          },
          "unc-aug-cc-pvtz-hq+pb4-f1": {
            "energy": -56.91419867
          },
          "unc-aug-cc-pvqz-hq+pb4-f1": {
            "energy": -56.9184219321
          },
          "unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -56.9196766452
          },
          "unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -56.9198919201
          },
          "unc-def2-svpd-hq+pb4-f1": {
            "energy": -56.8512235093
          },
          "unc-def2-tzvpd-hq+pb4-f1": {
            "energy": -56.9132446253
          },
          "unc-def2-tzvppd-hq+pb4-f1": {
            "energy": -56.9159097338
          },
          "unc-def2-qzvppd-hq+pb4-f1": {
            "energy": -56.9192538805
          },
          "unc-def2-qzvpd-hq+pb4-f1": {
            "energy": -56.9192538805
          },
          "adz+aug-cc-pvtz+pb4-f1": {
            "energy": -56.8960515283
          },
          "adz+aug-cc-pvqz+pb4-f1": {
            "energy": -56.8972965231
          },
          "atz+aug-cc-pvqz+pb4-f1": {
            "energy": -56.9132293268
          },
          "adz+aug-cc-pv5z+pb4-f1": {
            "energy": -56.8996077357
          },
          "atz+aug-cc-pv5z+pb4-f1": {
            "energy": -56.9138318234
          },
          "aqz+aug-cc-pv5z+pb4-f1": {
            "energy": -56.9178125899
          },
          "adz+aug-cc-pv6z+pb4-f1": {
            "energy": -56.9008966572
          },
          "atz+aug-cc-pv6z+pb4-f1": {
            "energy": -56.9141911489
          },
          "aqz+aug-cc-pv6z+pb4-f1": {
            "energy": -56.9181373344
          },
          "a5z+aug-cc-pv6z+pb4-f1": {
            "energy": -56.9193432801
          },
          "adz+unc-aug-cc-pvtz-hq+pb4-f1": {
            "energy": -56.8980369616
          },
          "adz+unc-aug-cc-pvqz-hq+pb4-f1": {
            "energy": -56.8985153059
          },
          "atz+unc-aug-cc-pvqz-hq+pb4-f1": {
            "energy": -56.9142883102
          },
          "adz+unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -56.9001702548
          },
          "atz+unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -56.9144800056
          },
          "aqz+unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -56.918482508
          },
          "adz+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -56.9012929283
          },
          "atz+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -56.914548118
          },
          "aqz+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -56.9185348685
          },
          "a5z+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -56.9196954242
          },
          "unc-aug-pc-4-hq+pb4-d": {
            "energy": -56.9196624612
          },
          "unc-aug-pc-4-hq+pb4-f2": {
            "energy": -56.9199314539
          },
          "unc-aug-pc-4-hq+pb5-d": {
            "energy": -56.9197936084
          },
          "unc-aug-pc-4-hq+pb5-f": {
            "energy": -56.9197497302
          },
          "unc-aug-pc-4-hq+pb5-g": {
            "energy": -56.9197822494
          },
          "unc-aug-pc-4-hq+pb6-d": {
            "energy": -56.9199738832
          },
          "unc-aug-pc-4-hq+pb6-f": {
            "energy": -56.920011908
          },
          "unc-aug-pc-4-hq+pb6-g": {
            "energy": -56.9199802946
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -56.9199324847
          },
          "unc-aug-pc-4-hq+epc8s": {
            "energy": -56.9186344561
          },
          "unc-aug-pc-4-hq+epc8s8p": {
            "energy": -56.919692825
          },
          "unc-aug-pc-4-hq+epc8s8p8d": {
            "energy": -56.9199818236
          },
          "unc-aug-pc-4-hq+epc8s8p8d8f": {
            "energy": -56.9199853666
          },
          "unc-aug-pc-4-hq+epc10s10d10d10f": {
            "energy": -56.9200191786
          },
          "unc-aug-pc-4-hq+ktz2s2p2d": {
            "energy": -56.9194133516
          },
          "unc-aug-pc-4-hq+ktz4s4p4d": {
            "energy": -56.9197714414
          },
          "unc-aug-pc-4-hq+ktz6s6p6d": {
            "energy": -56.9198074315
          },
          "unc-aug-pc-4-hq+ktz8s8p8d": {
            "energy": -56.9198284949
          }
        },
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -56.8909371041
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -56.8909415674
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -56.8911024171
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -56.891106901
          }
        }
      },
      "classical_calculations": {
        "unc-aug-pc-1-hq": {
          "energy": -56.89137869
        },
        "unc-aug-pc-2-hq": {
          "energy": -56.92845981
        },
        "unc-aug-pc-3-hq": {
          "energy": -56.93125077
        },
        "unc-aug-pc-4-hq": {
          "energy": -56.93141152
        }
      }
    },
    "NH3": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              0.0205284014,
              -0.0205284013,
              -0.0205284014
            ],
            [
              0.5667746125,
              0.588051906,
              0.5880519061
            ],
            [
              -0.5880519059,
              -0.5667746125,
              0.5880519061
            ],
            [
              -0.5880519061,
              0.5880519061,
              -0.5667746126
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -56.55665520373
        },
        "aug-pc-2": {
          "coordinates": [
            [
              0.0138481816,
              -0.0138481815,
              -0.0138481816
            ],
            [
              0.5681457769,
              0.5853973783,
              0.5853973785
            ],
            [
              -0.5853973783,
              -0.5681457769,
              0.5853973784
            ],
            [
              -0.5853973784,
              0.5853973784,
              -0.568145777
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -56.591790911138
        },
        "aug-pc-3": {
          "coordinates": [
            [
              0.0139307678,
              -0.0139307678,
              -0.0139307679
            ],
            [
              0.5676585649,
              0.5851950654,
              0.5851950655
            ],
            [
              -0.5851950654,
              -0.5676585649,
              0.5851950655
            ],
            [
              -0.5851950655,
              0.5851950655,
              -0.567658565
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -56.594528343352
        },
        "aug-pc-4": {
          "coordinates": [
            [
              0.0139695358,
              -0.0139695358,
              -0.0139695395
            ],
            [
              0.5676306393,
              0.585200483,
              0.5852004921
            ],
            [
              -0.585200483,
              -0.5676306393,
              0.585200492
            ],
            [
              -0.5852004903,
              0.5852004902,
              -0.5676306464
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -56.594678550548
        },
        "aug-cc-pvdz": {
          "coordinates": [
            [
              0.0184504283,
              -0.0184504283,
              -0.0184504284
            ],
            [
              0.5683204745,
              0.5877858504,
              0.5877858506
            ],
            [
              -0.5877858504,
              -0.5683204745,
              0.5877858506
            ],
            [
              -0.5877858506,
              0.5877858505,
              -0.5683204746
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -56.570820761569
        },
        "aug-cc-pvtz": {
          "coordinates": [
            [
              0.0144130645,
              -0.0144130645,
              -0.0144130646
            ],
            [
              0.5679521981,
              0.5855830303,
              0.5855830305
            ],
            [
              -0.5855830303,
              -0.5679521981,
              0.5855830305
            ],
            [
              -0.5855830305,
              0.5855830304,
              -0.5679521982
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -56.588881878106
        },
        "aug-cc-pvqz": {
          "coordinates": [
            [
              0.0141059639,
              -0.0141059638,
              -0.0141059639
            ],
            [
              0.5675916746,
              0.5852492183,
              0.5852492184
            ],
            [
              -0.5852492183,
              -0.5675916746,
              0.5852492184
            ],
            [
              -0.5852492184,
              0.5852492184,
              -0.5675916747
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -56.593166653737
        },
        "aug-cc-pv5z": {
          "coordinates": [
            [
              0.0139876903,
              -0.0139876902,
              -0.0139876903
            ],
            [
              0.5676501299,
              0.585219309,
              0.5852193093
            ],
            [
              -0.585219309,
              -0.5676501298,
              0.5852193093
            ],
            [
              -0.5852193093,
              0.5852193092,
              -0.5676501301
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -56.594416176319
        },
        "aug-cc-pv6z": {
          "coordinates": [
            [
              0.0139434632,
              -0.0139434632,
              -0.0139434633
            ],
            [
              0.5676221485,
              0.5851832049,
              0.585183205
            ],
            [
              -0.5851832049,
              -0.5676221485,
              0.585183205
            ],
            [
              -0.585183205,
              0.585183205,
              -0.5676221486
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -56.594654060981
        },
        "def2-svpd": {
          "coordinates": [
            [
              0.0142276141,
              -0.0142276139,
              -0.0142276148
            ],
            [
              0.5721208968,
              0.5875746539,
              0.5875746555
            ],
            [
              -0.5875746539,
              -0.5721208966,
              0.5875746553
            ],
            [
              -0.5875746552,
              0.5875746549,
              -0.5721208978
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -56.524556454465
        },
        "def2-tzvpd": {
          "coordinates": [
            [
              0.0151219461,
              -0.015121946,
              -0.0151219469
            ],
            [
              0.5681213004,
              0.5860220217,
              0.5860220234
            ],
            [
              -0.5860220217,
              -0.5681213002,
              0.5860220231
            ],
            [
              -0.586022023,
              0.5860220227,
              -0.5681213014
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -56.587798110067
        },
        "def2-tzvppd": {
          "coordinates": [
            [
              0.0149640103,
              -0.0149640101,
              -0.014964011
            ],
            [
              0.5673258494,
              0.5855453282,
              0.5855453299
            ],
            [
              -0.5855453283,
              -0.5673258491,
              0.5855453296
            ],
            [
              -0.5855453296,
              0.5855453292,
              -0.5673258504
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -56.59029329334
        },
        "def2-qzvppd": {
          "coordinates": [
            [
              0.0142132979,
              -0.0142132978,
              -0.0142132979
            ],
            [
              0.5674297072,
              0.5852219016,
              0.5852219017
            ],
            [
              -0.5852219016,
              -0.5674297072,
              0.5852219017
            ],
            [
              -0.5852219017,
              0.5852219017,
              -0.5674297073
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -56.593986800347
        },
        "def2-qzvpd": {
          "coordinates": [
            [
              0.0142132979,
              -0.0142132978,
              -0.0142132979
            ],
            [
              0.5674297072,
              0.5852219016,
              0.5852219017
            ],
            [
              -0.5852219016,
              -0.5674297072,
              0.5852219017
            ],
            [
              -0.5852219017,
              0.5852219017,
              -0.5674297073
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -56.593986800347
        }
      }
    },
    "HCOOH": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              -0.133826364,
              0.4002387387,
              0.0007253875
            ],
            [
              -1.1402325763,
              -0.2581256901,
              -0.0001667685
            ],
            [
              1.1176854874,
              -0.0965529078,
              0.0002412075
            ],
            [
              -0.0974635186,
              1.5022671017,
              0.0002832742
            ],
            [
              1.0486809716,
              -1.0685712426,
              -0.0001441006
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -189.747778899255
        },
        "aug-pc-2": {
          "coordinates": [
            [
              -0.1349588598,
              0.3999470008,
              6.96475e-05
            ],
            [
              -1.1370694588,
              -0.2542374102,
              2.04222e-05
            ],
            [
              1.1140142686,
              -0.0972487945,
              0.0002275537
            ],
            [
              -0.0965072149,
              1.4952880992,
              0.0006025527
            ],
            [
              1.049365265,
              -1.0644928953,
              1.88241e-05
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -189.854953898447
        },
        "aug-pc-3": {
          "coordinates": [
            [
              -0.1347816151,
              0.3996473067,
              0.000795847
            ],
            [
              -1.1364074447,
              -0.2537874667,
              -0.0001856774
            ],
            [
              1.1132972599,
              -0.0972787576,
              0.0002433534
            ],
            [
              -0.0965556971,
              1.4947565128,
              0.0002462855
            ],
            [
              1.049291497,
              -1.0640815952,
              -0.0001608085
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -189.863729174362
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -0.1346597907,
              0.3995837934,
              0.0001859875
            ],
            [
              -1.1363170989,
              -0.2538846294,
              -1.25487e-05
            ],
            [
              1.1132450704,
              -0.0971889634,
              0.0002297787
            ],
            [
              -0.0965052213,
              1.4947247766,
              0.0005454288
            ],
            [
              1.0490810405,
              -1.0639789773,
              -9.6463e-06
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -189.864145529742
        },
        "aug-cc-pvdz": {
          "coordinates": [
            [
              -0.1340159939,
              0.4011902294,
              0.0001912213
            ],
            [
              -1.1414786273,
              -0.2596828426,
              -1.57251e-05
            ],
            [
              1.1195660931,
              -0.0978981413,
              0.0002311279
            ],
            [
              -0.0976126367,
              1.5040488786,
              0.0005450055
            ],
            [
              1.0483851647,
              -1.0684021242,
              -1.26297e-05
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -189.795364341008
        },
        "aug-cc-pvtz": {
          "coordinates": [
            [
              -0.1348392966,
              0.4001502477,
              0.0001302503
            ],
            [
              -1.1378030049,
              -0.2546984502,
              3.1646e-06
            ],
            [
              1.1146860565,
              -0.0968675811,
              0.0002296153
            ],
            [
              -0.0964094808,
              1.4955601943,
              0.0005726828
            ],
            [
              1.0492097259,
              -1.0648884107,
              3.287e-06
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -189.845121623163
        },
        "aug-cc-pvqz": {
          "coordinates": [
            [
              -0.134776134,
              0.3995890394,
              0.0003279741
            ],
            [
              -1.1366383286,
              -0.2539161942,
              -5.26626e-05
            ],
            [
              1.1133900251,
              -0.097146141,
              0.0002337986
            ],
            [
              -0.096410405,
              1.4948233716,
              0.0004754372
            ],
            [
              1.0492788425,
              -1.0640940759,
              -4.55473e-05
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -189.859237294433
        },
        "aug-cc-pv5z": {
          "coordinates": [
            [
              -0.1346770627,
              0.3996025022,
              0.0001856705
            ],
            [
              -1.1363442466,
              -0.2538995008,
              -1.24639e-05
            ],
            [
              1.1132862964,
              -0.097188024,
              0.0002297774
            ],
            [
              -0.0965133155,
              1.4947584927,
              0.0005455932
            ],
            [
              1.0490923284,
              -1.06401747,
              -9.5772e-06
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -189.863266365504
        },
        "aug-cc-pv6z": {
          "coordinates": [
            [
              -0.1347065259,
              0.3995399742,
              0.0002101066
            ],
            [
              -1.1364123269,
              -0.2538567979,
              -1.93985e-05
            ],
            [
              1.1132094388,
              -0.0972220209,
              0.0002303053
            ],
            [
              -0.0964358464,
              1.4947168142,
              0.0005335952
            ],
            [
              1.0491892604,
              -1.0639219696,
              -1.56087e-05
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -189.863968235283
        },
        "def2-svpd": {
          "coordinates": [
            [
              -0.133941946,
              0.3997909157,
              0.000191382
            ],
            [
              -1.1391788287,
              -0.2570104631,
              -1.51454e-05
            ],
            [
              1.1116931605,
              -0.0992219274,
              0.0002290728
            ],
            [
              -0.0977605535,
              1.5055646546,
              0.0005455034
            ],
            [
              1.0540321677,
              -1.0698671798,
              -1.18128e-05
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -189.639026404072
        },
        "def2-tzvpd": {
          "coordinates": [
            [
              -0.1350557171,
              0.3999736148,
              0.0001865142
            ],
            [
              -1.1373713855,
              -0.2545080631,
              -1.29447e-05
            ],
            [
              1.1139416169,
              -0.0964286553,
              0.0002300243
            ],
            [
              -0.0966947823,
              1.4966442626,
              0.000545687
            ],
            [
              1.050024268,
              -1.0664251591,
              -1.02807e-05
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -189.850390217929
        },
        "def2-tzvppd": {
          "coordinates": [
            [
              -0.1349018534,
              0.3998600244,
              0.0001853221
            ],
            [
              -1.1374914926,
              -0.2542029562,
              -1.2541e-05
            ],
            [
              1.113792318,
              -0.0971945697,
              0.0002298069
            ],
            [
              -0.096415741,
              1.4955239289,
              0.0005459965
            ],
            [
              1.0498607689,
              -1.0647304274,
              -9.5845e-06
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -189.852037034419
        },
        "def2-qzvppd": {
          "coordinates": [
            [
              -0.1347427327,
              0.399628068,
              0.0001852161
            ],
            [
              -1.1364677983,
              -0.2539406199,
              -1.23555e-05
            ],
            [
              1.1134332147,
              -0.0971739069,
              0.0002297892
            ],
            [
              -0.096474245,
              1.4947711753,
              0.0005458217
            ],
            [
              1.0490955613,
              -1.0640287165,
              -9.4715e-06
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -189.862281823258
        },
        "def2-qzvpd": {
          "coordinates": [
            [
              -0.1347427327,
              0.399628068,
              0.0001852161
            ],
            [
              -1.1364677983,
              -0.2539406199,
              -1.23555e-05
            ],
            [
              1.1134332147,
              -0.0971739069,
              0.0002297892
            ],
            [
              -0.096474245,
              1.4947711753,
              0.0005458217
            ],
            [
              1.0490955613,
              -1.0640287165,
              -9.4715e-06
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -189.862281823257
        }
      },
      "non_bo_calculations": {
        "epc172": {
          "aug-pc-1+pb4-f1": {
            "energy": -189.7365515158
          },
          "aug-pc-2+pb4-f1": {
            "energy": -189.8419632665
          },
          "aug-pc-3+pb4-f1": {
            "energy": -189.8515493064
          },
          "aug-pc-4+pb4-f1": {
            "energy": -189.8529044814
          },
          "aug-cc-pvdz+pb4-f1": {
            "energy": -189.7837887968
          },
          "aug-cc-pvtz+pb4-f1": {
            "energy": -189.8325487783
          },
          "aug-cc-pvqz+pb4-f1": {
            "energy": -189.8470181912
          },
          "aug-cc-pv5z+pb4-f1": {
            "energy": -189.8514851633
          },
          "aug-cc-pv6z+pb4-f1": {
            "energy": -189.8524974922
          },
          "def2-svpd+pb4-f1": {
            "energy": -189.6280978717
          },
          "def2-tzvpd+pb4-f1": {
            "energy": -189.8382228164
          },
          "def2-tzvppd+pb4-f1": {
            "energy": -189.8392346007
          },
          "def2-qzvppd+pb4-f1": {
            "energy": -189.8498269604
          },
          "def2-qzvpd+pb4-f1": {
            "energy": -189.8498269604
          },
          "unc-aug-pc-1-hq+pb4-f1": {
            "energy": -189.7387027198
          },
          "unc-aug-pc-2-hq+pb4-f1": {
            "energy": -189.8438833785
          },
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -189.8525292614
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -189.8529404034
          },
          "unc-aug-cc-pvdz-hq+pb4-f1": {
            "energy": -189.7856657765
          },
          "unc-aug-cc-pvtz-hq+pb4-f1": {
            "energy": -189.8342804029
          },
          "unc-aug-cc-pvqz-hq+pb4-f1": {
            "energy": -189.8480598264
          },
          "unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -189.8520715574
          },
          "unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -189.8527705324
          },
          "unc-def2-svpd-hq+pb4-f1": {
            "energy": -189.6300273044
          },
          "unc-def2-tzvpd-hq+pb4-f1": {
            "energy": -189.8400785721
          },
          "unc-def2-tzvppd-hq+pb4-f1": {
            "energy": -189.8411320276
          },
          "unc-def2-qzvppd-hq+pb4-f1": {
            "energy": -189.8511043185
          },
          "unc-def2-qzvpd-hq+pb4-f1": {
            "energy": -189.8511043185
          },
          "adz+aug-cc-pvtz+pb4-f1": {
            "energy": -189.7851491526
          },
          "adz+aug-cc-pvqz+pb4-f1": {
            "energy": -189.7864098262
          },
          "atz+aug-cc-pvqz+pb4-f1": {
            "energy": -189.8335719053
          },
          "adz+aug-cc-pv5z+pb4-f1": {
            "energy": -189.7881460804
          },
          "atz+aug-cc-pv5z+pb4-f1": {
            "energy": -189.8343527643
          },
          "aqz+aug-cc-pv5z+pb4-f1": {
            "energy": -189.8475476817
          },
          "adz+aug-cc-pv6z+pb4-f1": {
            "energy": -189.7895000864
          },
          "atz+aug-cc-pv6z+pb4-f1": {
            "energy": -189.8348288964
          },
          "aqz+aug-cc-pv6z+pb4-f1": {
            "energy": -189.847907694
          },
          "a5z+aug-cc-pv6z+pb4-f1": {
            "energy": -189.8517647413
          },
          "adz+unc-aug-cc-pvtz-hq+pb4-f1": {
            "energy": -189.7873151398
          },
          "adz+unc-aug-cc-pvqz-hq+pb4-f1": {
            "energy": -189.7877731312
          },
          "atz+unc-aug-cc-pvqz-hq+pb4-f1": {
            "energy": -189.834597532
          },
          "adz+unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -189.788772095
          },
          "atz+unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -189.8349424688
          },
          "aqz+unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -189.8482086054
          },
          "adz+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -189.7898734699
          },
          "atz+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -189.8351818012
          },
          "aqz+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -189.8482974674
          },
          "a5z+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -189.8520937892
          },
          "unc-aug-pc-4-hq+pb4-d": {
            "energy": -189.8527059301
          },
          "unc-aug-pc-4-hq+pb4-f2": {
            "energy": -189.852943601
          },
          "unc-aug-pc-4-hq+pb5-d": {
            "energy": -189.8528147845
          },
          "unc-aug-pc-4-hq+pb5-f": {
            "energy": -189.8527496281
          },
          "unc-aug-pc-4-hq+pb5-g": {
            "energy": -189.8528044293
          },
          "unc-aug-pc-4-hq+pb6-d": {
            "energy": -189.8529893235
          },
          "unc-aug-pc-4-hq+pb6-f": {
            "energy": -189.8530264581
          },
          "unc-aug-pc-4-hq+pb6-g": {
            "energy": -189.8529995501
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -189.8529502485
          },
          "unc-aug-pc-4-hq+epc8s": {
            "energy": -189.8512252244
          },
          "unc-aug-pc-4-hq+epc8s8p": {
            "energy": -189.8523633268
          },
          "unc-aug-pc-4-hq+epc8s8p8d": {
            "energy": -189.8530004965
          },
          "unc-aug-pc-4-hq+epc8s8p8d8f": {
            "energy": -189.8530071309
          },
          "unc-aug-pc-4-hq+epc10s10d10d10f": {
            "energy": -189.8530432112
          },
          "unc-aug-pc-4-hq+ktz2s2p2d": {
            "energy": -189.8523844909
          },
          "unc-aug-pc-4-hq+ktz4s4p4d": {
            "energy": -189.8528026736
          },
          "unc-aug-pc-4-hq+ktz6s6p6d": {
            "energy": -189.8528319722
          },
          "unc-aug-pc-4-hq+ktz8s8p8d": {
            "energy": -189.8528500362
          }
        },
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -189.8233028262
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -189.8233108172
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -189.8237160087
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -189.8237241029
          }
        }
      },
      "classical_calculations": {
        "unc-aug-pc-1-hq": {
          "energy": -189.74914531
        },
        "unc-aug-pc-2-hq": {
          "energy": -189.85500796
        },
        "unc-aug-pc-3-hq": {
          "energy": -189.86373452
        },
        "unc-aug-pc-4-hq": {
          "energy": -189.86414555
        }
      }
    },
    "HCOO-": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              -0.0594379697,
              0.3616919276,
              0.0002345899
            ],
            [
              -1.1638810291,
              -0.2350523337,
              -2.48502e-05
            ],
            [
              1.1108795014,
              -0.0925103826,
              0.0002320221
            ],
            [
              -0.1307882714,
              1.5008665732,
              0.0005185989
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -189.195061465031
        },
        "aug-pc-2": {
          "coordinates": [
            [
              -0.0594789517,
              0.3621655818,
              0.0002678957
            ],
            [
              -1.1592683935,
              -0.2322494737,
              0.0008071547
            ],
            [
              1.1059742337,
              -0.0902820294,
              0.0010772063
            ],
            [
              -0.1304546572,
              1.4953617059,
              -0.0011918959
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -189.297907505386
        },
        "aug-pc-3": {
          "coordinates": [
            [
              -0.0594515996,
              0.3619613834,
              0.0002346099
            ],
            [
              -1.1584479755,
              -0.2320223423,
              -2.35305e-05
            ],
            [
              1.1051341558,
              -0.0901654125,
              0.0002320773
            ],
            [
              -0.1304623494,
              1.4952221562,
              0.000517204
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -189.306321225016
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -0.0594369129,
              0.3619286262,
              0.0002346474
            ],
            [
              -1.1584123243,
              -0.2320269274,
              -2.35452e-05
            ],
            [
              1.1050932885,
              -0.0901774391,
              0.0002320566
            ],
            [
              -0.1304718199,
              1.4952715248,
              0.0005172019
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -189.306722474197
        },
        "aug-cc-pvdz": {
          "coordinates": [
            [
              -0.0594975994,
              0.3630720106,
              0.0002354651
            ],
            [
              -1.1653294143,
              -0.2365724967,
              -2.55672e-05
            ],
            [
              1.1126315792,
              -0.0939649058,
              0.0002316462
            ],
            [
              -0.1310323342,
              1.5024611765,
              0.0005188166
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -189.240520673017
        },
        "aug-cc-pvtz": {
          "coordinates": [
            [
              -0.0595346864,
              0.3623973125,
              0.0002345398
            ],
            [
              -1.1601756628,
              -0.2325652161,
              -2.37761e-05
            ],
            [
              1.1068423574,
              -0.0903019797,
              0.0002322665
            ],
            [
              -0.1303597769,
              1.4954656679,
              0.0005173305
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -189.288233288091
        },
        "aug-cc-pvqz": {
          "coordinates": [
            [
              -0.0594677523,
              0.3619933214,
              0.0002299028
            ],
            [
              -1.1587665198,
              -0.2320722164,
              -2.19577e-05
            ],
            [
              1.1054525037,
              -0.0901703594,
              0.0002337211
            ],
            [
              -0.1304460002,
              1.495245039,
              0.0005186945
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -189.301887935273
        },
        "aug-cc-pv5z": {
          "coordinates": [
            [
              -0.0594760578,
              0.3618424595,
              0.0002346227
            ],
            [
              -1.1584420554,
              -0.2320998584,
              -2.35671e-05
            ],
            [
              1.1050556021,
              -0.0901063088,
              0.0002320708
            ],
            [
              -0.1303652575,
              1.4953594923,
              0.0005172342
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -189.305835123035
        },
        "aug-cc-pv6z": {
          "coordinates": [
            [
              -0.0595118049,
              0.3618789637,
              0.0002346727
            ],
            [
              -1.1584945016,
              -0.2321000805,
              -2.35872e-05
            ],
            [
              1.105099806,
              -0.0900607095,
              0.0002320709
            ],
            [
              -0.1303212682,
              1.4952776109,
              0.0005172043
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -189.306532664
        },
        "def2-svpd": {
          "coordinates": [
            [
              -0.0594389509,
              0.361256917,
              0.0002344745
            ],
            [
              -1.1602351554,
              -0.2361170837,
              -2.4766e-05
            ],
            [
              1.1072936435,
              -0.0940001918,
              0.0002312942
            ],
            [
              -0.1308473059,
              1.5038561431,
              0.000519358
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -189.085186040925
        },
        "def2-tzvpd": {
          "coordinates": [
            [
              -0.0594786219,
              0.362009538,
              0.000234666
            ],
            [
              -1.1593625133,
              -0.2327382342,
              -2.38196e-05
            ],
            [
              1.1060488844,
              -0.0906411672,
              0.0002320301
            ],
            [
              -0.130435518,
              1.496365648,
              0.0005174841
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -189.294427074272
        },
        "def2-tzvppd": {
          "coordinates": [
            [
              -0.0594937472,
              0.3622714009,
              0.0002347315
            ],
            [
              -1.1593862267,
              -0.2324300004,
              -2.37432e-05
            ],
            [
              1.1060440329,
              -0.0903130897,
              0.0002321134
            ],
            [
              -0.1303918277,
              1.4954674738,
              0.000517259
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -189.294842832361
        },
        "def2-qzvppd": {
          "coordinates": [
            [
              -0.0594851317,
              0.362025911,
              0.0002346695
            ],
            [
              -1.1585517246,
              -0.2321448225,
              -2.35894e-05
            ],
            [
              1.1051734023,
              -0.0901336505,
              0.0002320749
            ],
            [
              -0.1303643147,
              1.4952483466,
              0.0005172057
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -189.304842963973
        },
        "def2-qzvpd": {
          "coordinates": [
            [
              -0.0594851317,
              0.362025911,
              0.0002346695
            ],
            [
              -1.1585517246,
              -0.2321448225,
              -2.35894e-05
            ],
            [
              1.1051734023,
              -0.0901336505,
              0.0002320749
            ],
            [
              -0.1303643147,
              1.4952483466,
              0.0005172057
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -189.304842963973
        }
      }
    },
    "H2O": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.1135573422
            ],
            [
              0.0,
              0.7654657608,
              -0.4758801711
            ],
            [
              0.0,
              -0.7654657608,
              -0.4758801711
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -76.422700153437
        },
        "aug-pc-2": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.1100234551
            ],
            [
              0.0,
              0.7628803917,
              -0.4741132276
            ],
            [
              0.0,
              -0.7628803917,
              -0.4741132276
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -76.470518553271
        },
        "aug-pc-3": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.1097580413
            ],
            [
              0.0,
              0.7626103696,
              -0.4739805207
            ],
            [
              0.0,
              -0.7626103696,
              -0.4739805207
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -76.474139972185
        },
        "aug-pc-4": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.1096761368
            ],
            [
              0.0,
              0.7626314118,
              -0.4739395684
            ],
            [
              0.0,
              -0.7626314118,
              -0.4739395684
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -76.474295003082
        },
        "aug-cc-pvdz": {
          "coordinates": [
            [
              0.0,
              -0.0,
              0.1131626476
            ],
            [
              0.0,
              0.7642623524,
              -0.4756828238
            ],
            [
              0.0,
              -0.7642623524,
              -0.4756828238
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -76.444643643978
        },
        "aug-cc-pvtz": {
          "coordinates": [
            [
              0.0,
              -0.0,
              0.1108070373
            ],
            [
              0.0,
              0.7631799814,
              -0.4745050187
            ],
            [
              0.0,
              -0.7631799814,
              -0.4745050187
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -76.466198918481
        },
        "aug-cc-pvqz": {
          "coordinates": [
            [
              0.0,
              -0.0,
              0.1097278054
            ],
            [
              0.0,
              0.7628067872,
              -0.4739654027
            ],
            [
              0.0,
              -0.7628067872,
              -0.4739654027
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -76.472244578645
        },
        "aug-cc-pv5z": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.1096980599
            ],
            [
              0.0,
              0.762664547,
              -0.4739505299
            ],
            [
              0.0,
              -0.762664547,
              -0.4739505299
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -76.473957518586
        },
        "aug-cc-pv6z": {
          "coordinates": [
            [
              0.0,
              -0.0,
              0.1097038336
            ],
            [
              0.0,
              0.7625330563,
              -0.4739534168
            ],
            [
              0.0,
              -0.7625330563,
              -0.4739534168
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -76.474233560526
        },
        "def2-svpd": {
          "coordinates": [
            [
              0.0,
              -0.0,
              0.110207734
            ],
            [
              0.0,
              0.7667940595,
              -0.474205367
            ],
            [
              0.0,
              -0.7667940595,
              -0.474205367
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -76.380400872104
        },
        "def2-tzvpd": {
          "coordinates": [
            [
              0.0,
              -0.0,
              0.1110496172
            ],
            [
              0.0,
              0.7648574474,
              -0.4746263086
            ],
            [
              0.0,
              -0.7648574474,
              -0.4746263086
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -76.466807336265
        },
        "def2-tzvppd": {
          "coordinates": [
            [
              0.0,
              -0.0,
              0.1099337878
            ],
            [
              0.0,
              0.7631831316,
              -0.4740683939
            ],
            [
              0.0,
              -0.7631831316,
              -0.4740683939
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -76.46945466463
        },
        "def2-qzvppd": {
          "coordinates": [
            [
              0.0,
              -0.0,
              0.1097262981
            ],
            [
              0.0,
              0.7626601521,
              -0.473964649
            ],
            [
              0.0,
              -0.7626601521,
              -0.473964649
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -76.473626861273
        },
        "def2-qzvpd": {
          "coordinates": [
            [
              0.0,
              -0.0,
              0.1097262981
            ],
            [
              0.0,
              0.7626601521,
              -0.473964649
            ],
            [
              0.0,
              -0.7626601521,
              -0.473964649
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -76.473626861274
        }
      },
      "non_bo_calculations": {
        "epc172": {
          "aug-pc-1+pb4-f1": {
            "energy": -76.4109951831
          },
          "aug-pc-2+pb4-f1": {
            "energy": -76.4569055221
          },
          "aug-pc-3+pb4-f1": {
            "energy": -76.4613197748
          },
          "aug-pc-4+pb4-f1": {
            "energy": -76.4624275687
          },
          "aug-cc-pvdz+pb4-f1": {
            "energy": -76.4326752478
          },
          "aug-cc-pvtz+pb4-f1": {
            "energy": -76.4530281583
          },
          "aug-cc-pvqz+pb4-f1": {
            "energy": -76.45939401
          },
          "aug-cc-pv5z+pb4-f1": {
            "energy": -76.461550431
          },
          "aug-cc-pv6z+pb4-f1": {
            "energy": -76.4621350218
          },
          "def2-svpd+pb4-f1": {
            "energy": -76.3689843719
          },
          "def2-tzvpd+pb4-f1": {
            "energy": -76.453992667
          },
          "def2-tzvppd+pb4-f1": {
            "energy": -76.4559966642
          },
          "def2-qzvppd+pb4-f1": {
            "energy": -76.4605281966
          },
          "def2-qzvpd+pb4-f1": {
            "energy": -76.4605281966
          },
          "unc-aug-pc-1-hq+pb4-f1": {
            "energy": -76.4132841763
          },
          "unc-aug-pc-2-hq+pb4-f1": {
            "energy": -76.4588322334
          },
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -76.4623140748
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -76.4624644591
          },
          "unc-aug-cc-pvdz-hq+pb4-f1": {
            "energy": -76.4346588645
          },
          "unc-aug-cc-pvtz-hq+pb4-f1": {
            "energy": -76.4547671786
          },
          "unc-aug-cc-pvqz-hq+pb4-f1": {
            "energy": -76.460460456
          },
          "unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -76.4621389889
          },
          "unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -76.4624099856
          },
          "unc-def2-svpd-hq+pb4-f1": {
            "energy": -76.3709347105
          },
          "unc-def2-tzvpd-hq+pb4-f1": {
            "energy": -76.4558696972
          },
          "unc-def2-tzvppd-hq+pb4-f1": {
            "energy": -76.4579311768
          },
          "unc-def2-qzvppd-hq+pb4-f1": {
            "energy": -76.4618263634
          },
          "unc-def2-qzvpd-hq+pb4-f1": {
            "energy": -76.4618263634
          },
          "adz+aug-cc-pvtz+pb4-f1": {
            "energy": -76.434235303
          },
          "adz+aug-cc-pvqz+pb4-f1": {
            "energy": -76.4355454351
          },
          "atz+aug-cc-pvqz+pb4-f1": {
            "energy": -76.4539597204
          },
          "adz+aug-cc-pv5z+pb4-f1": {
            "energy": -76.4375061251
          },
          "atz+aug-cc-pv5z+pb4-f1": {
            "energy": -76.4546704256
          },
          "aqz+aug-cc-pv5z+pb4-f1": {
            "energy": -76.4599137682
          },
          "adz+aug-cc-pv6z+pb4-f1": {
            "energy": -76.4388012312
          },
          "atz+aug-cc-pv6z+pb4-f1": {
            "energy": -76.4550743811
          },
          "aqz+aug-cc-pv6z+pb4-f1": {
            "energy": -76.4602549384
          },
          "a5z+aug-cc-pv6z+pb4-f1": {
            "energy": -76.4618292475
          },
          "adz+unc-aug-cc-pvtz-hq+pb4-f1": {
            "energy": -76.4364273699
          },
          "adz+unc-aug-cc-pvqz-hq+pb4-f1": {
            "energy": -76.4369418019
          },
          "atz+unc-aug-cc-pvqz-hq+pb4-f1": {
            "energy": -76.4550238071
          },
          "adz+unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -76.4381314792
          },
          "atz+unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -76.4552680299
          },
          "aqz+unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -76.4605764077
          },
          "adz+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -76.4391723052
          },
          "atz+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -76.4554317798
          },
          "aqz+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -76.460653095
          },
          "a5z+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -76.4621599974
          },
          "unc-aug-pc-4-hq+pb4-d": {
            "energy": -76.4622413787
          },
          "unc-aug-pc-4-hq+pb4-f2": {
            "energy": -76.4624691328
          },
          "unc-aug-pc-4-hq+pb5-d": {
            "energy": -76.4623487501
          },
          "unc-aug-pc-4-hq+pb5-f": {
            "energy": -76.4622724029
          },
          "unc-aug-pc-4-hq+pb5-g": {
            "energy": -76.4623399713
          },
          "unc-aug-pc-4-hq+pb6-d": {
            "energy": -76.4625210376
          },
          "unc-aug-pc-4-hq+pb6-f": {
            "energy": -76.4625588575
          },
          "unc-aug-pc-4-hq+pb6-g": {
            "energy": -76.4625344031
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -76.4624861149
          },
          "unc-aug-pc-4-hq+epc8s": {
            "energy": -76.4605959493
          },
          "unc-aug-pc-4-hq+epc8s8p": {
            "energy": -76.4617291639
          },
          "unc-aug-pc-4-hq+epc8s8p8d": {
            "energy": -76.4625379141
          },
          "unc-aug-pc-4-hq+epc8s8p8d8f": {
            "energy": -76.4625467409
          },
          "unc-aug-pc-4-hq+epc10s10d10d10f": {
            "energy": -76.4625850038
          },
          "unc-aug-pc-4-hq+ktz2s2p2d": {
            "energy": -76.4618452826
          },
          "unc-aug-pc-4-hq+ktz4s4p4d": {
            "energy": -76.4623360975
          },
          "unc-aug-pc-4-hq+ktz6s6p6d": {
            "energy": -76.4623656036
          },
          "unc-aug-pc-4-hq+ktz8s8p8d": {
            "energy": -76.4623835401
          }
        },
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -76.4330208344
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -76.4330308451
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -76.4331715906
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -76.4331816477
          }
        }
      },
      "classical_calculations": {
        "unc-aug-pc-1-hq": {
          "energy": -76.42436363
        },
        "unc-aug-pc-2-hq": {
          "energy": -76.47058079
        },
        "unc-aug-pc-3-hq": {
          "energy": -76.4741453
        },
        "unc-aug-pc-4-hq": {
          "energy": -76.47429502
        }
      }
    },
    "OH-": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              0.0,
              -0.0054072628,
              0.1145958919
            ],
            [
              0.0,
              0.7618628922,
              -0.4784893014
            ]
          ],
          "symbols": [
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -75.797690027891
        },
        "aug-pc-2": {
          "coordinates": [
            [
              0.0,
              -0.0032582266,
              0.1129347279
            ],
            [
              0.0,
              0.759713856,
              -0.4768281374
            ]
          ],
          "symbols": [
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -75.841098452444
        },
        "aug-pc-3": {
          "coordinates": [
            [
              0.0,
              -0.0030368165,
              0.112763582
            ],
            [
              0.0,
              0.7594924459,
              -0.4766569916
            ]
          ],
          "symbols": [
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -75.844437772948
        },
        "aug-pc-4": {
          "coordinates": [
            [
              0.0,
              -0.0030213005,
              0.1127515886
            ],
            [
              0.0,
              0.7594769299,
              -0.4766449981
            ]
          ],
          "symbols": [
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -75.844618686145
        },
        "aug-cc-pvdz": {
          "coordinates": [
            [
              0.0,
              -0.005313829,
              0.1145236694
            ],
            [
              0.0,
              0.7617694584,
              -0.4784170789
            ]
          ],
          "symbols": [
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -75.816935987636
        },
        "aug-cc-pvtz": {
          "coordinates": [
            [
              0.0,
              -0.0036668803,
              0.1132506095
            ],
            [
              0.0,
              0.7601225097,
              -0.477144019
            ]
          ],
          "symbols": [
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -75.83626659285
        },
        "aug-cc-pvqz": {
          "coordinates": [
            [
              0.0,
              -0.0031219545,
              0.1128293922
            ],
            [
              0.0,
              0.7595775839,
              -0.4767228017
            ]
          ],
          "symbols": [
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -75.841985943659
        },
        "aug-cc-pv5z": {
          "coordinates": [
            [
              0.0,
              -0.0030654177,
              0.1127856903
            ],
            [
              0.0,
              0.7595210472,
              -0.4766790999
            ]
          ],
          "symbols": [
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -75.843890894834
        },
        "aug-cc-pv6z": {
          "coordinates": [
            [
              0.0,
              -0.0029966217,
              0.1127325123
            ],
            [
              0.0,
              0.7594522511,
              -0.4766259218
            ]
          ],
          "symbols": [
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -75.844445867214
        },
        "def2-svpd": {
          "coordinates": [
            [
              0.0,
              -0.0045106466,
              0.1139028247
            ],
            [
              0.0,
              0.760966276,
              -0.4777962343
            ]
          ],
          "symbols": [
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -75.752596486125
        },
        "def2-tzvpd": {
          "coordinates": [
            [
              0.0,
              -0.0041760188,
              0.1136441637
            ],
            [
              0.0,
              0.7606316482,
              -0.4775375733
            ]
          ],
          "symbols": [
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -75.838276107226
        },
        "def2-tzvppd": {
          "coordinates": [
            [
              0.0,
              -0.003297135,
              0.1129648034
            ],
            [
              0.0,
              0.7597527644,
              -0.4768582129
            ]
          ],
          "symbols": [
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -75.839656887503
        },
        "def2-qzvppd": {
          "coordinates": [
            [
              0.0,
              -0.0030661518,
              0.1127862577
            ],
            [
              0.0,
              0.7595217812,
              -0.4766796673
            ]
          ],
          "symbols": [
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -75.843708365419
        },
        "def2-qzvpd": {
          "coordinates": [
            [
              0.0,
              -0.0030661518,
              0.1127862577
            ],
            [
              0.0,
              0.7595217812,
              -0.4766796673
            ]
          ],
          "symbols": [
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -75.843708365418
        }
      }
    },
    "H2S": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.106943768
            ],
            [
              0.0,
              0.9786209392,
              -0.829161384
            ],
            [
              0.0,
              -0.9786209392,
              -0.829161384
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -399.415156505471
        },
        "aug-pc-2": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.1018891097
            ],
            [
              0.0,
              0.9700207333,
              -0.8266340549
            ],
            [
              0.0,
              -0.9700207333,
              -0.8266340549
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -399.437660981112
        },
        "aug-pc-3": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.1010288921
            ],
            [
              0.0,
              0.9689673556,
              -0.8262039461
            ],
            [
              0.0,
              -0.9689673556,
              -0.8262039461
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -399.441448096255
        },
        "aug-pc-4": {
          "coordinates": [
            [
              0.0,
              -0.0,
              0.1010010617
            ],
            [
              0.0,
              0.9688830002,
              -0.8261900308
            ],
            [
              0.0,
              -0.9688830002,
              -0.8261900308
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -399.441698550942
        },
        "aug-cc-pvdz": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.1083817766
            ],
            [
              0.0,
              0.9795122966,
              -0.8298803883
            ],
            [
              0.0,
              -0.9795122966,
              -0.8298803883
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -399.415115053945
        },
        "aug-cc-pvtz": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.1023339298
            ],
            [
              0.0,
              0.9718776926,
              -0.826856465
            ],
            [
              0.0,
              -0.9718776926,
              -0.826856465
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -399.432261854239
        },
        "aug-cc-pvqz": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.1014257538
            ],
            [
              0.0,
              0.970279548,
              -0.8264023769
            ],
            [
              0.0,
              -0.970279548,
              -0.8264023769
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -399.436549885968
        },
        "aug-cc-pv5z": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.1010241834
            ],
            [
              0.0,
              0.9692435447,
              -0.8262015918
            ],
            [
              0.0,
              -0.9692435447,
              -0.8262015918
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -399.4406387731
        },
        "aug-cc-pv6z": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.1009619442
            ],
            [
              0.0,
              0.9689090887,
              -0.8261704722
            ],
            [
              0.0,
              -0.9689090887,
              -0.8261704722
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -399.44115382774
        },
        "def2-svpd": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.1058709505
            ],
            [
              0.0,
              0.9777257867,
              -0.8286249753
            ],
            [
              0.0,
              -0.9777257867,
              -0.8286249753
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -399.291910319708
        },
        "def2-tzvpd": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.1019183388
            ],
            [
              0.0,
              0.9701637826,
              -0.8266486694
            ],
            [
              0.0,
              -0.9701637826,
              -0.8266486694
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -399.426886868923
        },
        "def2-tzvppd": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.1013457045
            ],
            [
              0.0,
              0.9693263091,
              -0.8263623523
            ],
            [
              0.0,
              -0.9693263091,
              -0.8263623523
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -399.428010660104
        },
        "def2-qzvppd": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.1011081348
            ],
            [
              0.0,
              0.9690143337,
              -0.8262435674
            ],
            [
              0.0,
              -0.9690143337,
              -0.8262435674
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -399.44116227549
        },
        "def2-qzvpd": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.1011081348
            ],
            [
              0.0,
              0.9690143337,
              -0.8262435674
            ],
            [
              0.0,
              -0.9690143337,
              -0.8262435674
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -399.441162275491
        }
      },
      "non_bo_calculations": {
        "epc172": {
          "aug-pc-1+pb4-f1": {
            "energy": -399.4033856785
          },
          "aug-pc-2+pb4-f1": {
            "energy": -399.4245974523
          },
          "aug-pc-3+pb4-f1": {
            "energy": -399.4293576009
          },
          "aug-pc-4+pb4-f1": {
            "energy": -399.4306360997
          },
          "aug-cc-pvdz+pb4-f1": {
            "energy": -399.404271487
          },
          "aug-cc-pvtz+pb4-f1": {
            "energy": -399.4197508842
          },
          "aug-cc-pvqz+pb4-f1": {
            "energy": -399.4245462131
          },
          "aug-cc-pv5z+pb4-f1": {
            "energy": -399.428957781
          },
          "aug-cc-pv6z+pb4-f1": {
            "energy": -399.4297942286
          },
          "def2-svpd+pb4-f1": {
            "energy": -399.2807932357
          },
          "def2-tzvpd+pb4-f1": {
            "energy": -399.4143223193
          },
          "def2-tzvppd+pb4-f1": {
            "energy": -399.4153391555
          },
          "def2-qzvppd+pb4-f1": {
            "energy": -399.4288347442
          },
          "def2-qzvpd+pb4-f1": {
            "energy": -399.4288347442
          },
          "unc-aug-pc-1-hq+pb4-f1": {
            "energy": -399.4052574868
          },
          "unc-aug-pc-2-hq+pb4-f1": {
            "energy": -399.4267155464
          },
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -399.4304410092
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -399.4306809555
          },
          "unc-aug-cc-pvdz-hq+pb4-f1": {
            "energy": -399.405749585
          },
          "unc-aug-cc-pvtz-hq+pb4-f1": {
            "energy": -399.4215315575
          },
          "unc-aug-cc-pvqz-hq+pb4-f1": {
            "energy": -399.425591071
          },
          "unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -399.4296359546
          },
          "unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -399.4301462666
          },
          "unc-def2-svpd-hq+pb4-f1": {
            "energy": -399.2824287828
          },
          "unc-def2-tzvpd-hq+pb4-f1": {
            "energy": -399.4162652497
          },
          "unc-def2-tzvppd-hq+pb4-f1": {
            "energy": -399.417184333
          },
          "unc-def2-qzvppd-hq+pb4-f1": {
            "energy": -399.430168863
          },
          "unc-def2-qzvpd-hq+pb4-f1": {
            "energy": -399.430168863
          },
          "adz+aug-cc-pvtz+pb4-f1": {
            "energy": -399.4046830335
          },
          "adz+aug-cc-pvqz+pb4-f1": {
            "energy": -399.4058480242
          },
          "atz+aug-cc-pvqz+pb4-f1": {
            "energy": -399.4204983904
          },
          "adz+aug-cc-pv5z+pb4-f1": {
            "energy": -399.4071699905
          },
          "atz+aug-cc-pv5z+pb4-f1": {
            "energy": -399.4210945247
          },
          "aqz+aug-cc-pv5z+pb4-f1": {
            "energy": -399.4250651077
          },
          "adz+aug-cc-pv6z+pb4-f1": {
            "energy": -399.4085873072
          },
          "atz+aug-cc-pv6z+pb4-f1": {
            "energy": -399.4214574322
          },
          "aqz+aug-cc-pv6z+pb4-f1": {
            "energy": -399.4254135635
          },
          "a5z+aug-cc-pv6z+pb4-f1": {
            "energy": -399.4292570349
          },
          "adz+unc-aug-cc-pvtz-hq+pb4-f1": {
            "energy": -399.4065167964
          },
          "adz+unc-aug-cc-pvqz-hq+pb4-f1": {
            "energy": -399.406951557
          },
          "atz+unc-aug-cc-pvqz-hq+pb4-f1": {
            "energy": -399.4216369508
          },
          "adz+unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -399.4079999708
          },
          "atz+unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -399.421764882
          },
          "aqz+unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -399.4257175202
          },
          "adz+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -399.4090595882
          },
          "atz+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -399.4218635311
          },
          "aqz+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -399.4258048381
          },
          "a5z+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -399.4296586219
          },
          "unc-aug-pc-4-hq+pb4-d": {
            "energy": -399.4304029494
          },
          "unc-aug-pc-4-hq+pb4-f2": {
            "energy": -399.4306809732
          },
          "unc-aug-pc-4-hq+pb5-d": {
            "energy": -399.4305469611
          },
          "unc-aug-pc-4-hq+pb5-f": {
            "energy": -399.4305090641
          },
          "unc-aug-pc-4-hq+pb5-g": {
            "energy": -399.4305333551
          },
          "unc-aug-pc-4-hq+pb6-d": {
            "energy": -399.4307210083
          },
          "unc-aug-pc-4-hq+pb6-f": {
            "energy": -399.4307587357
          },
          "unc-aug-pc-4-hq+pb6-g": {
            "energy": -399.4307269338
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -399.430682835
          },
          "unc-aug-pc-4-hq+epc8s": {
            "energy": -399.4299702928
          },
          "unc-aug-pc-4-hq+epc8s8p": {
            "energy": -399.4305718534
          },
          "unc-aug-pc-4-hq+epc8s8p8d": {
            "energy": -399.4307286671
          },
          "unc-aug-pc-4-hq+epc8s8p8d8f": {
            "energy": -399.4307315621
          },
          "unc-aug-pc-4-hq+epc10s10d10d10f": {
            "energy": -399.4307633125
          },
          "unc-aug-pc-4-hq+ktz2s2p2d": {
            "energy": -399.43025401
          },
          "unc-aug-pc-4-hq+ktz4s4p4d": {
            "energy": -399.4305141989
          },
          "unc-aug-pc-4-hq+ktz6s6p6d": {
            "energy": -399.4305533899
          },
          "unc-aug-pc-4-hq+ktz8s8p8d": {
            "energy": -399.4305751721
          }
        },
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -399.4017917721
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -399.4017941066
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -399.4020374501
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -399.402039637
          }
        }
      },
      "classical_calculations": {
        "unc-aug-pc-1-hq": {
          "energy": -399.41560062
        },
        "unc-aug-pc-2-hq": {
          "energy": -399.43770384
        },
        "unc-aug-pc-3-hq": {
          "energy": -399.44145416
        },
        "unc-aug-pc-4-hq": {
          "energy": -399.44169857
        }
      }
    },
    "SH-": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              0.0,
              -0.0089880158,
              0.1082766487
            ],
            [
              0.0,
              0.9715898591,
              -0.8341469705
            ]
          ],
          "symbols": [
            "S",
            "H"
          ],
          "charge": -1,
          "energy": -398.853366061442
        },
        "aug-pc-2": {
          "coordinates": [
            [
              0.0,
              -0.0045501215,
              0.1040114328
            ],
            [
              0.0,
              0.9671519648,
              -0.8298817546
            ]
          ],
          "symbols": [
            "S",
            "H"
          ],
          "charge": -1,
          "energy": -398.871854008806
        },
        "aug-pc-3": {
          "coordinates": [
            [
              0.0,
              -0.0039586895,
              0.1034430134
            ],
            [
              0.0,
              0.9665605328,
              -0.8293133352
            ]
          ],
          "symbols": [
            "S",
            "H"
          ],
          "charge": -1,
          "energy": -398.874949955529
        },
        "aug-pc-4": {
          "coordinates": [
            [
              0.0,
              -0.0039248841,
              0.1034105233
            ],
            [
              0.0,
              0.9665267274,
              -0.8292808451
            ]
          ],
          "symbols": [
            "S",
            "H"
          ],
          "charge": -1,
          "energy": -398.875143405697
        },
        "aug-cc-pvdz": {
          "coordinates": [
            [
              0.0,
              -0.0096406716,
              0.1089039097
            ],
            [
              0.0,
              0.9722425149,
              -0.8347742315
            ]
          ],
          "symbols": [
            "S",
            "H"
          ],
          "charge": -1,
          "energy": -398.853569454998
        },
        "aug-cc-pvtz": {
          "coordinates": [
            [
              0.0,
              -0.0051988661,
              0.1046349347
            ],
            [
              0.0,
              0.9678007094,
              -0.8305052565
            ]
          ],
          "symbols": [
            "S",
            "H"
          ],
          "charge": -1,
          "energy": -398.86712395721
        },
        "aug-cc-pvqz": {
          "coordinates": [
            [
              0.0,
              -0.004460952,
              0.1039257328
            ],
            [
              0.0,
              0.9670627953,
              -0.8297960547
            ]
          ],
          "symbols": [
            "S",
            "H"
          ],
          "charge": -1,
          "energy": -398.870633924671
        },
        "aug-cc-pv5z": {
          "coordinates": [
            [
              0.0,
              -0.0040322638,
              0.1035137248
            ],
            [
              0.0,
              0.9666341071,
              -0.8293840467
            ]
          ],
          "symbols": [
            "S",
            "H"
          ],
          "charge": -1,
          "energy": -398.874165825186
        },
        "aug-cc-pv6z": {
          "coordinates": [
            [
              0.0,
              -0.0039174924,
              0.1034034192
            ],
            [
              0.0,
              0.9665193357,
              -0.829273741
            ]
          ],
          "symbols": [
            "S",
            "H"
          ],
          "charge": -1,
          "energy": -398.874590370026
        },
        "def2-svpd": {
          "coordinates": [
            [
              0.0,
              -0.0082460538,
              0.1075635564
            ],
            [
              0.0,
              0.9708478971,
              -0.8334338783
            ]
          ],
          "symbols": [
            "S",
            "H"
          ],
          "charge": -1,
          "energy": -398.729774918004
        },
        "def2-tzvpd": {
          "coordinates": [
            [
              0.0,
              -0.0045488231,
              0.1040101848
            ],
            [
              0.0,
              0.9671506664,
              -0.8298805066
            ]
          ],
          "symbols": [
            "S",
            "H"
          ],
          "charge": -1,
          "energy": -398.861298290996
        },
        "def2-tzvppd": {
          "coordinates": [
            [
              0.0,
              -0.0041161188,
              0.103594317
            ],
            [
              0.0,
              0.9667179621,
              -0.8294646389
            ]
          ],
          "symbols": [
            "S",
            "H"
          ],
          "charge": -1,
          "energy": -398.861891731556
        },
        "def2-qzvppd": {
          "coordinates": [
            [
              0.0,
              -0.0040039766,
              0.1034865383
            ],
            [
              0.0,
              0.9666058199,
              -0.8293568602
            ]
          ],
          "symbols": [
            "S",
            "H"
          ],
          "charge": -1,
          "energy": -398.874726900112
        },
        "def2-qzvpd": {
          "coordinates": [
            [
              0.0,
              -0.0040039766,
              0.1034865383
            ],
            [
              0.0,
              0.9666058199,
              -0.8293568602
            ]
          ],
          "symbols": [
            "S",
            "H"
          ],
          "charge": -1,
          "energy": -398.874726900112
        }
      }
    },
    "H3O+": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              8.542e-07,
              2.15237e-05,
              -0.0746973346
            ],
            [
              -0.9046956458,
              -0.2681230686,
              0.2072711344
            ],
            [
              0.6846064975,
              -0.6493525056,
              0.2072859995
            ],
            [
              0.2200972941,
              0.9176170505,
              0.2072092007
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -76.689871542161
        },
        "aug-pc-2": {
          "coordinates": [
            [
              -3.264e-07,
              2.52444e-05,
              -0.0625204715
            ],
            [
              -0.9037142605,
              -0.2678365716,
              0.2032118523
            ],
            [
              0.6838621802,
              -0.648648952,
              0.2032273997
            ],
            [
              0.2198614068,
              0.9166232792,
              0.2031502196
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -76.742965489665
        },
        "aug-pc-3": {
          "coordinates": [
            [
              -3.7304e-06,
              2.90824e-05,
              -0.0632473665
            ],
            [
              -0.9030589113,
              -0.2676511414,
              0.203453607
            ],
            [
              0.6833615855,
              -0.6481755867,
              0.2034711438
            ],
            [
              0.2197100561,
              0.9159606457,
              0.2033916157
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -76.746864961596
        },
        "aug-pc-4": {
          "coordinates": [
            [
              1.739e-06,
              3.05883e-05,
              -0.0632354323
            ],
            [
              -0.9030434875,
              -0.2676447195,
              0.2034511584
            ],
            [
              0.6833505651,
              -0.6481723257,
              0.203466272
            ],
            [
              0.2197001834,
              0.915949457,
              0.203387002
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -76.747038527422
        },
        "aug-cc-pvdz": {
          "coordinates": [
            [
              -1.9911e-06,
              -6.0378e-06,
              -0.0690482804
            ],
            [
              -0.9046516474,
              -0.268065313,
              0.2053859736
            ],
            [
              0.6846015103,
              -0.6493155816,
              0.2053994779
            ],
            [
              0.2200611282,
              0.9175499325,
              0.2053318289
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -76.714739290228
        },
        "aug-cc-pvtz": {
          "coordinates": [
            [
              -4.21465e-05,
              4.74353e-05,
              -0.0658514348
            ],
            [
              -0.9035781356,
              -0.2678832512,
              0.2043156161
            ],
            [
              0.6837137133,
              -0.6485155005,
              0.2043472278
            ],
            [
              0.2199155687,
              0.9165143164,
              0.2042575909
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -76.738541996696
        },
        "aug-cc-pvqz": {
          "coordinates": [
            [
              -1.09132e-05,
              3.6935e-06,
              -0.0639587089
            ],
            [
              -0.9029786976,
              -0.2675856644,
              0.203688212
            ],
            [
              0.6833332618,
              -0.6481240931,
              0.2037054709
            ],
            [
              0.2196653489,
              0.915869064,
              0.203634026
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -76.744914149644
        },
        "aug-cc-pv5z": {
          "coordinates": [
            [
              1.6909e-06,
              3.05844e-05,
              -0.0632776055
            ],
            [
              -0.9030699006,
              -0.267652549,
              0.2034652073
            ],
            [
              0.6833705663,
              -0.6481912392,
              0.2034803377
            ],
            [
              0.2197066433,
              0.9159762039,
              0.2034010605
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -76.746700492955
        },
        "aug-cc-pv6z": {
          "coordinates": [
            [
              -2.1754e-05,
              1.99294e-05,
              -0.0631483304
            ],
            [
              -0.9030030399,
              -0.2676361938,
              0.2034169028
            ],
            [
              0.6833249162,
              -0.6481270477,
              0.2034393043
            ],
            [
              0.2197088777,
              0.9159063121,
              0.2033611234
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -76.746989944297
        },
        "def2-svpd": {
          "coordinates": [
            [
              1.62e-06,
              3.13484e-05,
              -0.0479132758
            ],
            [
              -0.9121102052,
              -0.270332637,
              0.1983439509
            ],
            [
              0.6902114636,
              -0.654680533,
              0.1983591226
            ],
            [
              0.2219061216,
              0.9251448215,
              0.1982792023
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -76.651280726198
        },
        "def2-tzvpd": {
          "coordinates": [
            [
              1.9856e-06,
              3.0019e-05,
              -0.0673045081
            ],
            [
              -0.904817712,
              -0.2681699923,
              0.2048075724
            ],
            [
              0.6846934077,
              -0.6494459256,
              0.2048226185
            ],
            [
              0.2201313187,
              0.9177488988,
              0.2047433173
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -76.738231266651
        },
        "def2-tzvppd": {
          "coordinates": [
            [
              1.6755e-06,
              3.0563e-05,
              -0.0634620954
            ],
            [
              -0.9035833891,
              -0.2678047392,
              0.2035267106
            ],
            [
              0.6837591457,
              -0.6485598026,
              0.2035418509
            ],
            [
              0.2198315679,
              0.9164969787,
              0.2034625339
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -76.741995521328
        },
        "def2-qzvppd": {
          "coordinates": [
            [
              1.7345e-06,
              3.05948e-05,
              -0.0633989519
            ],
            [
              -0.9030486458,
              -0.2676462559,
              0.2035056647
            ],
            [
              0.6833544682,
              -0.6481760329,
              0.2035207822
            ],
            [
              0.2197014431,
              0.9159546939,
              0.203441505
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -76.746304400328
        },
        "def2-qzvpd": {
          "coordinates": [
            [
              1.7345e-06,
              3.05948e-05,
              -0.0633989519
            ],
            [
              -0.9030486458,
              -0.2676462559,
              0.2035056647
            ],
            [
              0.6833544682,
              -0.6481760329,
              0.2035207822
            ],
            [
              0.2197014431,
              0.9159546939,
              0.203441505
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -76.746304400328
        }
      },
      "non_bo_calculations": {
        "epc172": {
          "aug-pc-1+pb4-f1": {
            "energy": -76.6814837049
          },
          "aug-pc-2+pb4-f1": {
            "energy": -76.732615571
          },
          "aug-pc-3+pb4-f1": {
            "energy": -76.7373309473
          },
          "aug-pc-4+pb4-f1": {
            "energy": -76.7384163829
          },
          "aug-cc-pvdz+pb4-f1": {
            "energy": -76.7059146122
          },
          "aug-cc-pvtz+pb4-f1": {
            "energy": -76.7286464941
          },
          "aug-cc-pvqz+pb4-f1": {
            "energy": -76.7353415751
          },
          "aug-cc-pv5z+pb4-f1": {
            "energy": -76.737560656
          },
          "aug-cc-pv6z+pb4-f1": {
            "energy": -76.7381423828
          },
          "def2-svpd+pb4-f1": {
            "energy": -76.6431688695
          },
          "def2-tzvpd+pb4-f1": {
            "energy": -76.7286641919
          },
          "def2-tzvppd+pb4-f1": {
            "energy": -76.7318002449
          },
          "def2-qzvppd+pb4-f1": {
            "energy": -76.73650925
          },
          "def2-qzvpd+pb4-f1": {
            "energy": -76.73650925
          },
          "unc-aug-pc-1-hq+pb4-f1": {
            "energy": -76.6838795666
          },
          "unc-aug-pc-2-hq+pb4-f1": {
            "energy": -76.7344913829
          },
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -76.7382790667
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -76.7384479923
          },
          "unc-aug-cc-pvdz-hq+pb4-f1": {
            "energy": -76.7079177754
          },
          "unc-aug-cc-pvtz-hq+pb4-f1": {
            "energy": -76.730279365
          },
          "unc-aug-cc-pvqz-hq+pb4-f1": {
            "energy": -76.7363578364
          },
          "unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -76.7381192701
          },
          "unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -76.73839448
          },
          "unc-def2-svpd-hq+pb4-f1": {
            "energy": -76.6451991778
          },
          "unc-def2-tzvpd-hq+pb4-f1": {
            "energy": -76.7305605449
          },
          "unc-def2-tzvppd-hq+pb4-f1": {
            "energy": -76.733671168
          },
          "unc-def2-qzvppd-hq+pb4-f1": {
            "energy": -76.7377412624
          },
          "unc-def2-qzvpd-hq+pb4-f1": {
            "energy": -76.7377412624
          },
          "adz+aug-cc-pvtz+pb4-f1": {
            "energy": -76.7078739694
          },
          "adz+aug-cc-pvqz+pb4-f1": {
            "energy": -76.7094674008
          },
          "atz+aug-cc-pvqz+pb4-f1": {
            "energy": -76.7295197269
          },
          "adz+aug-cc-pv5z+pb4-f1": {
            "energy": -76.7112409736
          },
          "atz+aug-cc-pv5z+pb4-f1": {
            "energy": -76.7301541434
          },
          "aqz+aug-cc-pv5z+pb4-f1": {
            "energy": -76.7358234008
          },
          "adz+aug-cc-pv6z+pb4-f1": {
            "energy": -76.7126231899
          },
          "atz+aug-cc-pv6z+pb4-f1": {
            "energy": -76.7305399204
          },
          "aqz+aug-cc-pv6z+pb4-f1": {
            "energy": -76.7361514074
          },
          "a5z+aug-cc-pv6z+pb4-f1": {
            "energy": -76.7378264371
          },
          "adz+unc-aug-cc-pvtz-hq+pb4-f1": {
            "energy": -76.7100019637
          },
          "adz+unc-aug-cc-pvqz-hq+pb4-f1": {
            "energy": -76.7107928229
          },
          "atz+unc-aug-cc-pvqz-hq+pb4-f1": {
            "energy": -76.7304740889
          },
          "adz+unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -76.7118346018
          },
          "atz+unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -76.7307144121
          },
          "aqz+unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -76.7364559363
          },
          "adz+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -76.7129715247
          },
          "atz+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -76.7308853588
          },
          "aqz+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -76.7365289216
          },
          "a5z+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -76.7381370845
          },
          "unc-aug-pc-4-hq+pb4-d": {
            "energy": -76.7382461431
          },
          "unc-aug-pc-4-hq+pb4-f2": {
            "energy": -76.7384502705
          },
          "unc-aug-pc-4-hq+pb5-d": {
            "energy": -76.7383509887
          },
          "unc-aug-pc-4-hq+pb5-f": {
            "energy": -76.7383002803
          },
          "unc-aug-pc-4-hq+pb5-g": {
            "energy": -76.7383654629
          },
          "unc-aug-pc-4-hq+pb6-d": {
            "energy": -76.7384946779
          },
          "unc-aug-pc-4-hq+pb6-f": {
            "energy": -76.7385279889
          },
          "unc-aug-pc-4-hq+pb6-g": {
            "energy": -76.7384965327
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -76.7384666013
          },
          "unc-aug-pc-4-hq+epc8s": {
            "energy": -76.7367408474
          },
          "unc-aug-pc-4-hq+epc8s8p": {
            "energy": -76.7379517388
          },
          "unc-aug-pc-4-hq+epc8s8p8d": {
            "energy": -76.738498398
          },
          "unc-aug-pc-4-hq+epc8s8p8d8f": {
            "energy": -76.7385376389
          },
          "unc-aug-pc-4-hq+epc10s10d10d10f": {
            "energy": -76.7385535048
          },
          "unc-aug-pc-4-hq+ktz2s2p2d": {
            "energy": -76.7380317895
          },
          "unc-aug-pc-4-hq+ktz4s4p4d": {
            "energy": -76.7383300831
          },
          "unc-aug-pc-4-hq+ktz6s6p6d": {
            "energy": -76.7383590484
          },
          "unc-aug-pc-4-hq+ktz8s8p8d": {
            "energy": -76.7383711837
          }
        },
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -76.7089762767
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -76.7089829313
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -76.7091467666
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -76.7091536773
          }
        }
      },
      "classical_calculations": {
        "unc-aug-pc-1-hq": {
          "energy": -76.69174964
        },
        "unc-aug-pc-2-hq": {
          "energy": -76.74301456
        },
        "unc-aug-pc-3-hq": {
          "energy": -76.74686956
        },
        "unc-aug-pc-4-hq": {
          "energy": -76.74703855
        }
      }
    },
    "H3S+": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              -3.05322e-05,
              -4.24438e-05,
              -0.126971243
            ],
            [
              -0.0977485323,
              1.1534827296,
              0.6043867527
            ],
            [
              -0.9511860465,
              -0.6619282321,
              0.6025935113
            ],
            [
              1.0477211111,
              -0.4933190537,
              0.603745979
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -399.691813097374
        },
        "aug-pc-2": {
          "coordinates": [
            [
              -3.41015e-05,
              -4.61466e-05,
              -0.1211433174
            ],
            [
              -0.0970214822,
              1.144889609,
              0.6024377748
            ],
            [
              -0.9441041033,
              -0.6570027545,
              0.6006581356
            ],
            [
              1.039915687,
              -0.4896477079,
              0.601802407
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -399.716226869267
        },
        "aug-pc-3": {
          "coordinates": [
            [
              -3.49799e-05,
              -4.61933e-05,
              -0.1202923367
            ],
            [
              -0.0969127594,
              1.1436145317,
              0.602152955
            ],
            [
              -0.943052459,
              -0.6562726974,
              0.6003755491
            ],
            [
              1.0387561983,
              -0.489102641,
              0.6015188326
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -399.720692757427
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -3.48874e-05,
              -4.65251e-05,
              -0.1201718863
            ],
            [
              -0.096906793,
              1.1435396917,
              0.602112859
            ],
            [
              -0.9429910864,
              -0.6562293981,
              0.6003354579
            ],
            [
              1.0386887667,
              -0.4890707685,
              0.6014785694
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -399.720991516787
        },
        "aug-cc-pvdz": {
          "coordinates": [
            [
              -3.0392e-05,
              -4.20803e-05,
              -0.1276096617
            ],
            [
              -0.0979790566,
              1.1562166907,
              0.6046015232
            ],
            [
              -0.9534391683,
              -0.6634952827,
              0.6028038982
            ],
            [
              1.0502046168,
              -0.4944863277,
              0.6039592404
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -399.690238276419
        },
        "aug-cc-pvtz": {
          "coordinates": [
            [
              -3.49831e-05,
              -4.53285e-05,
              -0.1210892166
            ],
            [
              -0.0972109028,
              1.1471525282,
              0.6024209442
            ],
            [
              -0.9459672468,
              -0.6583008302,
              0.6006380871
            ],
            [
              1.0419691327,
              -0.4906133696,
              0.6017851855
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -399.710120098324
        },
        "aug-cc-pvqz": {
          "coordinates": [
            [
              -3.52215e-05,
              -4.61331e-05,
              -0.120284687
            ],
            [
              -0.0970596868,
              1.1453604772,
              0.6021515979
            ],
            [
              -0.9444909885,
              -0.6572734746,
              0.6003714463
            ],
            [
              1.0403418969,
              -0.4898478697,
              0.6015166426
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -399.715097594829
        },
        "aug-cc-pv5z": {
          "coordinates": [
            [
              -3.47261e-05,
              -4.67714e-05,
              -0.1201976624
            ],
            [
              -0.0969396792,
              1.1439243808,
              0.6021218382
            ],
            [
              -0.9433084311,
              -0.656449429,
              0.6003437099
            ],
            [
              1.0390388364,
              -0.4892351805,
              0.6014871143
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -399.719790533995
        },
        "aug-cc-pv6z": {
          "coordinates": [
            [
              -2.6084e-05,
              -4.14426e-05,
              -0.1201201103
            ],
            [
              -0.0969352916,
              1.1436361604,
              0.6020941796
            ],
            [
              -0.9430525314,
              -0.6562712219,
              0.600321886
            ],
            [
              1.038769907,
              -0.4891304958,
              0.6014590447
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -399.720398944732
        },
        "def2-svpd": {
          "coordinates": [
            [
              -3.39036e-05,
              -4.38471e-05,
              -0.1236827792
            ],
            [
              -0.0978146408,
              1.1543082197,
              0.60329068
            ],
            [
              -0.9518653396,
              -0.6624025453,
              0.6014963216
            ],
            [
              1.0484698839,
              -0.4936688273,
              0.6026507775
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -399.567932218738
        },
        "def2-tzvpd": {
          "coordinates": [
            [
              -3.43688e-05,
              -4.4671e-05,
              -0.1220268525
            ],
            [
              -0.0969821047,
              1.1444363672,
              0.6027315994
            ],
            [
              -0.9437298368,
              -0.6567446044,
              0.6009529812
            ],
            [
              1.0395023103,
              -0.4894540918,
              0.6020972719
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -399.705537445429
        },
        "def2-tzvppd": {
          "coordinates": [
            [
              -3.4952e-05,
              -4.54906e-05,
              -0.1209547516
            ],
            [
              -0.0969257973,
              1.1437718819,
              0.602373772
            ],
            [
              -0.9431820236,
              -0.6563634294,
              0.600596163
            ],
            [
              1.038898773,
              -0.4891699619,
              0.6017398166
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -399.706979945347
        },
        "def2-qzvppd": {
          "coordinates": [
            [
              -3.46408e-05,
              -4.67592e-05,
              -0.1202647816
            ],
            [
              -0.0969224743,
              1.1437194471,
              0.6021440848
            ],
            [
              -0.9431396918,
              -0.6563319606,
              0.6003662657
            ],
            [
              1.0388528069,
              -0.4891477274,
              0.601509431
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -399.720308092205
        },
        "def2-qzvpd": {
          "coordinates": [
            [
              -3.46408e-05,
              -4.67592e-05,
              -0.1202647816
            ],
            [
              -0.0969224743,
              1.1437194471,
              0.6021440848
            ],
            [
              -0.9431396918,
              -0.6563319606,
              0.6003662657
            ],
            [
              1.0388528069,
              -0.4891477274,
              0.601509431
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -399.720308092206
        }
      },
      "non_bo_calculations": {
        "epc172": {
          "aug-pc-1+pb4-f1": {
            "energy": -399.6817103485
          },
          "aug-pc-2+pb4-f1": {
            "energy": -399.7046321424
          },
          "aug-pc-3+pb4-f1": {
            "energy": -399.7100715117
          },
          "aug-pc-4+pb4-f1": {
            "energy": -399.7113758312
          },
          "aug-cc-pvdz+pb4-f1": {
            "energy": -399.6809631429
          },
          "aug-cc-pvtz+pb4-f1": {
            "energy": -399.6990592393
          },
          "aug-cc-pvqz+pb4-f1": {
            "energy": -399.7045817596
          },
          "aug-cc-pv5z+pb4-f1": {
            "energy": -399.7095690967
          },
          "aug-cc-pv6z+pb4-f1": {
            "energy": -399.7104961022
          },
          "def2-svpd+pb4-f1": {
            "energy": -399.5582931577
          },
          "def2-tzvpd+pb4-f1": {
            "energy": -399.6943946002
          },
          "def2-tzvppd+pb4-f1": {
            "energy": -399.6957352065
          },
          "def2-qzvppd+pb4-f1": {
            "energy": -399.7094527615
          },
          "def2-qzvpd+pb4-f1": {
            "energy": -399.7094527615
          },
          "unc-aug-pc-1-hq+pb4-f1": {
            "energy": -399.6834940375
          },
          "unc-aug-pc-2-hq+pb4-f1": {
            "energy": -399.7067238136
          },
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -399.7111297601
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -399.7114170318
          },
          "unc-aug-cc-pvdz-hq+pb4-f1": {
            "energy": -399.6824573856
          },
          "unc-aug-cc-pvtz-hq+pb4-f1": {
            "energy": -399.7008265515
          },
          "unc-aug-cc-pvqz-hq+pb4-f1": {
            "energy": -399.7055895928
          },
          "unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -399.7102318111
          },
          "unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -399.7108347879
          },
          "unc-def2-svpd-hq+pb4-f1": {
            "energy": -399.5599195594
          },
          "unc-def2-tzvpd-hq+pb4-f1": {
            "energy": -399.6963826787
          },
          "unc-def2-tzvppd-hq+pb4-f1": {
            "energy": -399.6975746744
          },
          "unc-def2-qzvppd-hq+pb4-f1": {
            "energy": -399.7107579746
          },
          "unc-def2-qzvpd-hq+pb4-f1": {
            "energy": -399.7107579746
          },
          "adz+aug-cc-pvtz+pb4-f1": {
            "energy": -399.6813246922
          },
          "adz+aug-cc-pvqz+pb4-f1": {
            "energy": -399.6824635881
          },
          "atz+aug-cc-pvqz+pb4-f1": {
            "energy": -399.6998385987
          },
          "adz+aug-cc-pv5z+pb4-f1": {
            "energy": -399.6838503132
          },
          "atz+aug-cc-pv5z+pb4-f1": {
            "energy": -399.7004416395
          },
          "aqz+aug-cc-pv5z+pb4-f1": {
            "energy": -399.7050822827
          },
          "adz+aug-cc-pv6z+pb4-f1": {
            "energy": -399.6852690502
          },
          "atz+aug-cc-pv6z+pb4-f1": {
            "energy": -399.7008086796
          },
          "aqz+aug-cc-pv6z+pb4-f1": {
            "energy": -399.7054260627
          },
          "a5z+aug-cc-pv6z+pb4-f1": {
            "energy": -399.7098620121
          },
          "adz+unc-aug-cc-pvtz-hq+pb4-f1": {
            "energy": -399.6831933644
          },
          "adz+unc-aug-cc-pvqz-hq+pb4-f1": {
            "energy": -399.6835613654
          },
          "atz+unc-aug-cc-pvqz-hq+pb4-f1": {
            "energy": -399.7009420787
          },
          "adz+unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -399.6846436984
          },
          "atz+unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -399.7010955321
          },
          "aqz+unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -399.7057270871
          },
          "adz+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -399.6857082353
          },
          "atz+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -399.7012025829
          },
          "aqz+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -399.7058152158
          },
          "a5z+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -399.7102554475
          },
          "unc-aug-pc-4-hq+pb4-d": {
            "energy": -399.711161618
          },
          "unc-aug-pc-4-hq+pb4-f2": {
            "energy": -399.7114170365
          },
          "unc-aug-pc-4-hq+pb5-d": {
            "energy": -399.7113034199
          },
          "unc-aug-pc-4-hq+pb5-f": {
            "energy": -399.7112630347
          },
          "unc-aug-pc-4-hq+pb5-g": {
            "energy": -399.7112876009
          },
          "unc-aug-pc-4-hq+pb6-d": {
            "energy": -399.7114665766
          },
          "unc-aug-pc-4-hq+pb6-f": {
            "energy": -399.7115006776
          },
          "unc-aug-pc-4-hq+pb6-g": {
            "energy": -399.7114605165
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -399.7114293538
          },
          "unc-aug-pc-4-hq+epc8s": {
            "energy": -399.7107103976
          },
          "unc-aug-pc-4-hq+epc8s8p": {
            "energy": -399.7113911446
          },
          "unc-aug-pc-4-hq+epc8s8p8d": {
            "energy": -399.7114682056
          },
          "unc-aug-pc-4-hq+epc8s8p8d8f": {
            "energy": -399.7114708501
          },
          "unc-aug-pc-4-hq+epc10s10d10d10f": {
            "energy": -399.7114985838
          },
          "unc-aug-pc-4-hq+ktz2s2p2d": {
            "energy": -399.7110901456
          },
          "unc-aug-pc-4-hq+ktz4s4p4d": {
            "energy": -399.7112715196
          },
          "unc-aug-pc-4-hq+ktz6s6p6d": {
            "energy": -399.7113072698
          },
          "unc-aug-pc-4-hq+ktz8s8p8d": {
            "energy": -399.7113262474
          }
        },
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -399.6825003573
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -399.6825018355
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -399.6827943935
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -399.6827958007
          }
        }
      },
      "classical_calculations": {
        "unc-aug-pc-1-hq": {
          "energy": -399.69234865
        },
        "unc-aug-pc-2-hq": {
          "energy": -399.71626387
        },
        "unc-aug-pc-3-hq": {
          "energy": -399.72069856
        },
        "unc-aug-pc-4-hq": {
          "energy": -399.72099154
        }
      }
    },
    "COH+": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              7.4e-09,
              -7.4e-09,
              -0.5169114339
            ],
            [
              0.0,
              0.0,
              0.5912760074
            ],
            [
              0.0,
              0.0,
              -1.6217015735
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -113.533315311036
        },
        "aug-pc-2": {
          "coordinates": [
            [
              7.3e-09,
              -7.4e-09,
              -0.5176664257
            ],
            [
              0.0,
              0.0,
              0.5833390486
            ],
            [
              0.0,
              0.0,
              -1.6130096228
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -113.598819201327
        },
        "aug-pc-3": {
          "coordinates": [
            [
              7.3e-09,
              -7.4e-09,
              -0.5175073602
            ],
            [
              0.0,
              0.0,
              0.5827142592
            ],
            [
              0.0,
              0.0,
              -1.612543899
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -113.604075135187
        },
        "aug-pc-4": {
          "coordinates": [
            [
              7.3e-09,
              -7.4e-09,
              -0.517485765
            ],
            [
              -3.7e-09,
              3.7e-09,
              0.5826686133
            ],
            [
              -3.7e-09,
              3.7e-09,
              -1.6125198484
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -113.604331971729
        },
        "aug-cc-pvdz": {
          "coordinates": [
            [
              7.4e-09,
              -7.4e-09,
              -0.5177654311
            ],
            [
              -3.7e-09,
              3.7e-09,
              0.5916360022
            ],
            [
              -3.7e-09,
              3.7e-09,
              -1.6212075711
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -113.560892460788
        },
        "aug-cc-pvtz": {
          "coordinates": [
            [
              7.4e-09,
              -7.4e-09,
              -0.5180024983
            ],
            [
              -3.7e-09,
              3.7e-09,
              0.5840179737
            ],
            [
              -3.7e-09,
              3.7e-09,
              -1.6133524754
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -113.592809439127
        },
        "aug-cc-pvqz": {
          "coordinates": [
            [
              7.3e-09,
              -7.4e-09,
              -0.5175867646
            ],
            [
              -3.7e-09,
              3.7e-09,
              0.582838068
            ],
            [
              -3.7e-09,
              3.7e-09,
              -1.6125883034
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -113.601407280603
        },
        "aug-cc-pv5z": {
          "coordinates": [
            [
              7.3e-09,
              -7.4e-09,
              -0.5174912535
            ],
            [
              -3.7e-09,
              3.7e-09,
              0.582696255
            ],
            [
              -3.7e-09,
              3.7e-09,
              -1.6125420015
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -113.603782770846
        },
        "aug-cc-pv6z": {
          "coordinates": [
            [
              7.3e-09,
              -7.4e-09,
              -0.5174903612
            ],
            [
              -3.7e-09,
              3.7e-09,
              0.5827104141
            ],
            [
              -3.7e-09,
              3.7e-09,
              -1.6125570529
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -113.604217923009
        },
        "def2-svpd": {
          "coordinates": [
            [
              7.4e-09,
              -7.4e-09,
              -0.5152061231
            ],
            [
              -3.7e-09,
              3.7e-09,
              0.5920769147
            ],
            [
              -3.7e-09,
              3.7e-09,
              -1.6242077917
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -113.464511539245
        },
        "def2-tzvpd": {
          "coordinates": [
            [
              7.4e-09,
              -7.4e-09,
              -0.5174297432
            ],
            [
              -3.7e-09,
              3.7e-09,
              0.5839807125
            ],
            [
              -3.7e-09,
              3.7e-09,
              -1.6138879692
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -113.596621859928
        },
        "def2-tzvppd": {
          "coordinates": [
            [
              7.4e-09,
              -7.4e-09,
              -0.5176793021
            ],
            [
              -3.7e-09,
              3.7e-09,
              0.5837444837
            ],
            [
              -3.7e-09,
              3.7e-09,
              -1.6134021816
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -113.59699704554
        },
        "def2-qzvppd": {
          "coordinates": [
            [
              7.3e-09,
              -7.4e-09,
              -0.5175217309
            ],
            [
              -3.7e-09,
              3.7e-09,
              0.582768772
            ],
            [
              -3.7e-09,
              3.7e-09,
              -1.6125840412
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -113.603320776518
        },
        "def2-qzvpd": {
          "coordinates": [
            [
              7.3e-09,
              -7.4e-09,
              -0.5175217309
            ],
            [
              -3.7e-09,
              3.7e-09,
              0.582768772
            ],
            [
              -3.7e-09,
              3.7e-09,
              -1.6125840412
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -113.603320776518
        }
      },
      "non_bo_calculations": {
        "epc172": {
          "aug-pc-1+pb4-f1": {
            "energy": -113.5246148915
          },
          "aug-pc-2+pb4-f1": {
            "energy": -113.5880460277
          },
          "aug-pc-3+pb4-f1": {
            "energy": -113.5941734737
          },
          "aug-pc-4+pb4-f1": {
            "energy": -113.5953958316
          },
          "aug-cc-pvdz+pb4-f1": {
            "energy": -113.5526416732
          },
          "aug-cc-pvtz+pb4-f1": {
            "energy": -113.5823902897
          },
          "aug-cc-pvqz+pb4-f1": {
            "energy": -113.5915894217
          },
          "aug-cc-pv5z+pb4-f1": {
            "energy": -113.5943007062
          },
          "aug-cc-pv6z+pb4-f1": {
            "energy": -113.5950179794
          },
          "def2-svpd+pb4-f1": {
            "energy": -113.4564512967
          },
          "def2-tzvpd+pb4-f1": {
            "energy": -113.5863196136
          },
          "def2-tzvppd+pb4-f1": {
            "energy": -113.5865327928
          },
          "def2-qzvppd+pb4-f1": {
            "energy": -113.5932248048
          },
          "def2-qzvpd+pb4-f1": {
            "energy": -113.5944841192
          },
          "unc-aug-pc-1-hq+pb4-f1": {
            "energy": -113.5263265822
          },
          "unc-aug-pc-2-hq+pb4-f1": {
            "energy": -113.5899759271
          },
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -113.5951819705
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -113.5954313987
          },
          "unc-aug-cc-pvdz-hq+pb4-f1": {
            "energy": -113.5543177304
          },
          "unc-aug-cc-pvtz-hq+pb4-f1": {
            "energy": -113.5841234038
          },
          "unc-aug-cc-pvqz-hq+pb4-f1": {
            "energy": -113.5925122836
          },
          "unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -113.5948864035
          },
          "unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -113.5953194537
          },
          "unc-def2-svpd-hq+pb4-f1": {
            "energy": -113.4580433135
          },
          "unc-def2-tzvpd-hq+pb4-f1": {
            "energy": -113.5881674607
          },
          "unc-def2-tzvppd-hq+pb4-f1": {
            "energy": -113.5882921813
          },
          "unc-def2-qzvppd-hq+pb4-f1": {
            "energy": -113.5944350841
          },
          "unc-def2-qzvpd-hq+pb4-f1": {
            "energy": -113.5944350841
          },
          "adz+aug-cc-pvtz+pb4-f1": {
            "energy": -113.5539690189
          },
          "adz+aug-cc-pvqz+pb4-f1": {
            "energy": -113.5561213785
          },
          "atz+aug-cc-pvqz+pb4-f1": {
            "energy": -113.5833110955
          },
          "adz+aug-cc-pv5z+pb4-f1": {
            "energy": -113.557978452
          },
          "atz+aug-cc-pv5z+pb4-f1": {
            "energy": -113.5838836694
          },
          "aqz+aug-cc-pv5z+pb4-f1": {
            "energy": -113.5920264509
          },
          "adz+aug-cc-pv6z+pb4-f1": {
            "energy": -113.5597224862
          },
          "atz+aug-cc-pv6z+pb4-f1": {
            "energy": -113.5843666963
          },
          "aqz+aug-cc-pv6z+pb4-f1": {
            "energy": -113.5923342577
          },
          "a5z+aug-cc-pv6z+pb4-f1": {
            "energy": -113.594557367
          },
          "adz+unc-aug-cc-pvtz-hq+pb4-f1": {
            "energy": -113.556031441
          },
          "adz+unc-aug-cc-pvqz-hq+pb4-f1": {
            "energy": -113.557165329
          },
          "atz+unc-aug-cc-pvqz-hq+pb4-f1": {
            "energy": -113.584352574
          },
          "adz+unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -113.5586064467
          },
          "atz+unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -113.5845876936
          },
          "aqz+unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -113.5926647496
          },
          "adz+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -113.5601404213
          },
          "atz+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -113.584762111
          },
          "aqz+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -113.5927387137
          },
          "a5z+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -113.5949094389
          },
          "unc-aug-pc-4-hq+pb4-d": {
            "energy": -113.5951860157
          },
          "unc-aug-pc-4-hq+pb4-f2": {
            "energy": -113.5954314073
          },
          "unc-aug-pc-4-hq+pb5-d": {
            "energy": -113.5953126429
          },
          "unc-aug-pc-4-hq+pb5-f": {
            "energy": -113.5952729804
          },
          "unc-aug-pc-4-hq+pb5-g": {
            "energy": -113.5953012837
          },
          "unc-aug-pc-4-hq+pb6-d": {
            "energy": -113.5954759987
          },
          "unc-aug-pc-4-hq+pb6-f": {
            "energy": -113.5955095534
          },
          "unc-aug-pc-4-hq+pb6-g": {
            "energy": -113.5954725891
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -113.59543881
          },
          "unc-aug-pc-4-hq+epc8s": {
            "energy": -113.5943758481
          },
          "unc-aug-pc-4-hq+epc8s8p": {
            "energy": -113.5953198897
          },
          "unc-aug-pc-4-hq+epc8s8p8d": {
            "energy": -113.5954760787
          },
          "unc-aug-pc-4-hq+epc8s8p8d8f": {
            "energy": -113.5954792992
          },
          "unc-aug-pc-4-hq+epc10s10d10d10f": {
            "energy": -113.5955068113
          },
          "unc-aug-pc-4-hq+ktz2s2p2d": {
            "energy": -113.5950966044
          },
          "unc-aug-pc-4-hq+ktz4s4p4d": {
            "energy": -113.5952875221
          },
          "unc-aug-pc-4-hq+ktz6s6p6d": {
            "energy": -113.5953205825
          },
          "unc-aug-pc-4-hq+ktz8s8p8d": {
            "energy": -113.5953388406
          }
        },
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -113.5664052337
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -113.5664078782
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -113.5666624132
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -113.5666649777
          }
        }
      },
      "classical_calculations": {
        "unc-aug-pc-1-hq": {
          "energy": -113.53448754
        },
        "unc-aug-pc-2-hq": {
          "energy": -113.59887502
        },
        "unc-aug-pc-3-hq": {
          "energy": -113.60408073
        },
        "unc-aug-pc-4-hq": {
          "energy": -113.60433199
        }
      }
    },
    "CO": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              7.5e-09,
              -7.5e-09,
              -0.5360153833
            ],
            [
              0.0,
              0.0,
              0.5963667312
            ]
          ],
          "symbols": [
            "C",
            "O"
          ],
          "charge": 0,
          "energy": -113.302896747934
        },
        "aug-pc-2": {
          "coordinates": [
            [
              7.4e-09,
              -7.5e-09,
              -0.5321624487
            ],
            [
              0.0,
              0.0,
              0.5925137966
            ]
          ],
          "symbols": [
            "C",
            "O"
          ],
          "charge": 0,
          "energy": -113.36467958927
        },
        "aug-pc-3": {
          "coordinates": [
            [
              7.4e-09,
              -7.5e-09,
              -0.5316310212
            ],
            [
              0.0,
              0.0,
              0.5919823691
            ]
          ],
          "symbols": [
            "C",
            "O"
          ],
          "charge": 0,
          "energy": -113.369935303169
        },
        "aug-pc-4": {
          "coordinates": [
            [
              7.4e-09,
              -7.5e-09,
              -0.5316002825
            ],
            [
              -3.8e-09,
              3.8e-09,
              0.5919516303
            ]
          ],
          "symbols": [
            "C",
            "O"
          ],
          "charge": 0,
          "energy": -113.37018195829
        },
        "aug-cc-pvdz": {
          "coordinates": [
            [
              7.5e-09,
              -7.5e-09,
              -0.5368616426
            ],
            [
              -3.8e-09,
              3.8e-09,
              0.5972129905
            ]
          ],
          "symbols": [
            "C",
            "O"
          ],
          "charge": 0,
          "energy": -113.330291254116
        },
        "aug-cc-pvtz": {
          "coordinates": [
            [
              7.4e-09,
              -7.5e-09,
              -0.5327461396
            ],
            [
              -3.8e-09,
              3.8e-09,
              0.5930974875
            ]
          ],
          "symbols": [
            "C",
            "O"
          ],
          "charge": 0,
          "energy": -113.358836602215
        },
        "aug-cc-pvqz": {
          "coordinates": [
            [
              7.4e-09,
              -7.5e-09,
              -0.5317552881
            ],
            [
              -3.8e-09,
              3.8e-09,
              0.592106636
            ]
          ],
          "symbols": [
            "C",
            "O"
          ],
          "charge": 0,
          "energy": -113.367213074316
        },
        "aug-cc-pv5z": {
          "coordinates": [
            [
              7.4e-09,
              -7.5e-09,
              -0.5316207281
            ],
            [
              -3.8e-09,
              3.8e-09,
              0.591972076
            ]
          ],
          "symbols": [
            "C",
            "O"
          ],
          "charge": 0,
          "energy": -113.369623373372
        },
        "aug-cc-pv6z": {
          "coordinates": [
            [
              7.4e-09,
              -7.5e-09,
              -0.5316183168
            ],
            [
              -3.8e-09,
              3.8e-09,
              0.5919696647
            ]
          ],
          "symbols": [
            "C",
            "O"
          ],
          "charge": 0,
          "energy": -113.370062739554
        },
        "def2-svpd": {
          "coordinates": [
            [
              7.5e-09,
              -7.5e-09,
              -0.5352760889
            ],
            [
              -3.8e-09,
              3.8e-09,
              0.5956274367
            ]
          ],
          "symbols": [
            "C",
            "O"
          ],
          "charge": 0,
          "energy": -113.232367709101
        },
        "def2-tzvpd": {
          "coordinates": [
            [
              7.4e-09,
              -7.5e-09,
              -0.5322954155
            ],
            [
              -3.8e-09,
              3.8e-09,
              0.5926467634
            ]
          ],
          "symbols": [
            "C",
            "O"
          ],
          "charge": 0,
          "energy": -113.362853866784
        },
        "def2-tzvppd": {
          "coordinates": [
            [
              7.4e-09,
              -7.5e-09,
              -0.5322954155
            ],
            [
              -3.8e-09,
              3.8e-09,
              0.5926467634
            ]
          ],
          "symbols": [
            "C",
            "O"
          ],
          "charge": 0,
          "energy": -113.362853866784
        },
        "def2-qzvppd": {
          "coordinates": [
            [
              7.4e-09,
              -7.5e-09,
              -0.5316789691
            ],
            [
              -3.8e-09,
              3.8e-09,
              0.5920303169
            ]
          ],
          "symbols": [
            "C",
            "O"
          ],
          "charge": 0,
          "energy": -113.369163978882
        },
        "def2-qzvpd": {
          "coordinates": [
            [
              7.4e-09,
              -7.5e-09,
              -0.5316789691
            ],
            [
              -3.8e-09,
              3.8e-09,
              0.5920303169
            ]
          ],
          "symbols": [
            "C",
            "O"
          ],
          "charge": 0,
          "energy": -113.369163978882
        }
      }
    },
    "N2H+": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              -0.0001627767,
              0.4414012582,
              0.0
            ],
            [
              0.0001373425,
              -0.6533973008,
              -0.0
            ],
            [
              -0.0004485659,
              1.4840810425,
              0.0
            ]
          ],
          "symbols": [
            "N",
            "N",
            "H"
          ],
          "charge": 1,
          "energy": -109.705683744641
        },
        "aug-pc-2": {
          "coordinates": [
            [
              -0.0001625178,
              0.4404980095,
              -0.0
            ],
            [
              0.0001353843,
              -0.6455298653,
              -0.0
            ],
            [
              -0.0004468665,
              1.4771168559,
              0.0
            ]
          ],
          "symbols": [
            "N",
            "N",
            "H"
          ],
          "charge": 1,
          "energy": -109.770818367358
        },
        "aug-pc-3": {
          "coordinates": [
            [
              -0.0001624485,
              0.4402450921,
              0.0
            ],
            [
              0.0001352401,
              -0.6448746994,
              0.0
            ],
            [
              -0.0004467916,
              1.4767146074,
              0.0
            ]
          ],
          "symbols": [
            "N",
            "N",
            "H"
          ],
          "charge": 1,
          "energy": -109.775965229975
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -0.0001620324,
              0.440216122,
              0.0
            ],
            [
              0.0001350381,
              -0.6448484041,
              -0.0
            ],
            [
              -0.0004470057,
              1.476717282,
              0.0
            ]
          ],
          "symbols": [
            "N",
            "N",
            "H"
          ],
          "charge": 1,
          "energy": -109.776250813849
        },
        "aug-cc-pvdz": {
          "coordinates": [
            [
              -0.0002436581,
              0.4421271904,
              -1.2e-09
            ],
            [
              0.0001774379,
              -0.6565871506,
              5e-10
            ],
            [
              -0.0004077798,
              1.4865449601,
              6e-10
            ]
          ],
          "symbols": [
            "N",
            "N",
            "H"
          ],
          "charge": 1,
          "energy": -109.734731088924
        },
        "aug-cc-pvtz": {
          "coordinates": [
            [
              -0.0001630736,
              0.4405138438,
              -0.0
            ],
            [
              0.0001357065,
              -0.6457401902,
              -0.0
            ],
            [
              -0.0004466329,
              1.4773113463,
              0.0
            ]
          ],
          "symbols": [
            "N",
            "N",
            "H"
          ],
          "charge": 1,
          "energy": -109.765706783149
        },
        "aug-cc-pvqz": {
          "coordinates": [
            [
              -0.0001620879,
              0.4402778946,
              0.0
            ],
            [
              0.0001351033,
              -0.6450534751,
              -0.0
            ],
            [
              -0.0004470154,
              1.4768605806,
              0.0
            ]
          ],
          "symbols": [
            "N",
            "N",
            "H"
          ],
          "charge": 1,
          "energy": -109.773498993839
        },
        "aug-cc-pv5z": {
          "coordinates": [
            [
              -0.0001620723,
              0.440220872,
              0.0
            ],
            [
              0.000135065,
              -0.6448811943,
              -0.0
            ],
            [
              -0.0004469927,
              1.4767453223,
              0.0
            ]
          ],
          "symbols": [
            "N",
            "N",
            "H"
          ],
          "charge": 1,
          "energy": -109.775729910736
        },
        "aug-cc-pv6z": {
          "coordinates": [
            [
              -0.0001618604,
              0.4402177038,
              0.0
            ],
            [
              0.0001349679,
              -0.6449045402,
              -0.0
            ],
            [
              -0.0004471076,
              1.4767718364,
              0.0
            ]
          ],
          "symbols": [
            "N",
            "N",
            "H"
          ],
          "charge": 1,
          "energy": -109.776144519674
        },
        "def2-svpd": {
          "coordinates": [
            [
              -0.0001714571,
              0.4409501004,
              -1e-10
            ],
            [
              0.0001421074,
              -0.6549993698,
              0.0
            ],
            [
              -0.0004446503,
              1.4861342694,
              1e-10
            ]
          ],
          "symbols": [
            "N",
            "N",
            "H"
          ],
          "charge": 1,
          "energy": -109.639798144354
        },
        "def2-tzvpd": {
          "coordinates": [
            [
              -0.0001628477,
              0.4400911241,
              -0.0
            ],
            [
              0.0001357387,
              -0.645881909,
              -0.0
            ],
            [
              -0.000446891,
              1.4778757849,
              0.0
            ]
          ],
          "symbols": [
            "N",
            "N",
            "H"
          ],
          "charge": 1,
          "energy": -109.7685781438
        },
        "def2-tzvppd": {
          "coordinates": [
            [
              -0.0001627036,
              0.440404758,
              -0.0
            ],
            [
              0.0001355139,
              -0.6455835411,
              -0.0
            ],
            [
              -0.0004468103,
              1.4772637832,
              0.0
            ]
          ],
          "symbols": [
            "N",
            "N",
            "H"
          ],
          "charge": 1,
          "energy": -109.769266626419
        },
        "def2-qzvppd": {
          "coordinates": [
            [
              -0.0001620925,
              0.4402597269,
              0.0
            ],
            [
              0.0001350686,
              -0.6448936126,
              -0.0
            ],
            [
              -0.0004469761,
              1.4767188857,
              0.0
            ]
          ],
          "symbols": [
            "N",
            "N",
            "H"
          ],
          "charge": 1,
          "energy": -109.775187438375
        },
        "def2-qzvpd": {
          "coordinates": [
            [
              -0.0001620925,
              0.4402597269,
              0.0
            ],
            [
              0.0001350686,
              -0.6448936126,
              -0.0
            ],
            [
              -0.0004469761,
              1.4767188857,
              0.0
            ]
          ],
          "symbols": [
            "N",
            "N",
            "H"
          ],
          "charge": 1,
          "energy": -109.775187438375
        }
      },
      "non_bo_calculations": {
        "epc172": {
          "aug-pc-1+pb4-f1": {
            "energy": -109.6988532378
          },
          "aug-pc-2+pb4-f1": {
            "energy": -109.7622917089
          },
          "aug-pc-3+pb4-f1": {
            "energy": -109.7683360654
          },
          "aug-pc-4+pb4-f1": {
            "energy": -109.7694847135
          },
          "aug-cc-pvdz+pb4-f1": {
            "energy": -109.7283047029
          },
          "aug-cc-pvtz+pb4-f1": {
            "energy": -109.7576713374
          },
          "aug-cc-pvqz+pb4-f1": {
            "energy": -109.7659244297
          },
          "aug-cc-pv5z+pb4-f1": {
            "energy": -109.7684550566
          },
          "aug-cc-pv6z+pb4-f1": {
            "energy": -109.7691643156
          },
          "def2-svpd+pb4-f1": {
            "energy": -109.6331945442
          },
          "def2-tzvpd+pb4-f1": {
            "energy": -109.7608052697
          },
          "def2-tzvppd+pb4-f1": {
            "energy": -109.7610613955
          },
          "def2-qzvppd+pb4-f1": {
            "energy": -109.7673118529
          },
          "def2-qzvpd+pb4-f1": {
            "energy": -109.7685161667
          },
          "unc-aug-pc-1-hq+pb4-f1": {
            "energy": -109.7007906945
          },
          "unc-aug-pc-2-hq+pb4-f1": {
            "energy": -109.7641167114
          },
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -109.7692352254
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -109.7695150772
          },
          "unc-aug-cc-pvdz-hq+pb4-f1": {
            "energy": -109.7301434908
          },
          "unc-aug-cc-pvtz-hq+pb4-f1": {
            "energy": -109.7592345329
          },
          "unc-aug-cc-pvqz-hq+pb4-f1": {
            "energy": -109.7667850227
          },
          "unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -109.7690016647
          },
          "unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -109.7694149502
          },
          "unc-def2-svpd-hq+pb4-f1": {
            "energy": -109.6348994508
          },
          "unc-def2-tzvpd-hq+pb4-f1": {
            "energy": -109.7624774426
          },
          "unc-def2-tzvppd-hq+pb4-f1": {
            "energy": -109.7627268604
          },
          "unc-def2-qzvppd-hq+pb4-f1": {
            "energy": -109.7684730495
          },
          "unc-def2-qzvpd-hq+pb4-f1": {
            "energy": -109.7684730495
          },
          "adz+aug-cc-pvtz+pb4-f1": {
            "energy": -109.7298579548
          },
          "adz+aug-cc-pvqz+pb4-f1": {
            "energy": -109.7319697371
          },
          "atz+aug-cc-pvqz+pb4-f1": {
            "energy": -109.758505749
          },
          "adz+aug-cc-pv5z+pb4-f1": {
            "energy": -109.7336364233
          },
          "atz+aug-cc-pv5z+pb4-f1": {
            "energy": -109.7591183352
          },
          "aqz+aug-cc-pv5z+pb4-f1": {
            "energy": -109.7663074586
          },
          "adz+aug-cc-pv6z+pb4-f1": {
            "energy": -109.7347545276
          },
          "atz+aug-cc-pv6z+pb4-f1": {
            "energy": -109.759603747
          },
          "aqz+aug-cc-pv6z+pb4-f1": {
            "energy": -109.7666154969
          },
          "a5z+aug-cc-pv6z+pb4-f1": {
            "energy": -109.7687055449
          },
          "adz+unc-aug-cc-pvtz-hq+pb4-f1": {
            "energy": -109.7319412499
          },
          "adz+unc-aug-cc-pvqz-hq+pb4-f1": {
            "energy": -109.7330868936
          },
          "atz+unc-aug-cc-pvqz-hq+pb4-f1": {
            "energy": -109.7594420232
          },
          "adz+unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -109.7341383226
          },
          "atz+unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -109.7597856318
          },
          "aqz+unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -109.7669038489
          },
          "adz+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -109.7351154067
          },
          "atz+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -109.7599785183
          },
          "aqz+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -109.7669826803
          },
          "a5z+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -109.7690216925
          },
          "unc-aug-pc-4-hq+pb4-d": {
            "energy": -109.7693059841
          },
          "unc-aug-pc-4-hq+pb4-f2": {
            "energy": -109.7695153998
          },
          "unc-aug-pc-4-hq+pb5-d": {
            "energy": -109.7694045475
          },
          "unc-aug-pc-4-hq+pb5-f": {
            "energy": -109.7693571582
          },
          "unc-aug-pc-4-hq+pb5-g": {
            "energy": -109.7693953902
          },
          "unc-aug-pc-4-hq+pb6-d": {
            "energy": -109.7695535159
          },
          "unc-aug-pc-4-hq+pb6-f": {
            "energy": -109.7695821559
          },
          "unc-aug-pc-4-hq+pb6-g": {
            "energy": -109.7695516817
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -109.7695182623
          },
          "unc-aug-pc-4-hq+epc8s": {
            "energy": -109.768134039
          },
          "unc-aug-pc-4-hq+epc8s8p": {
            "energy": -109.7692154049
          },
          "unc-aug-pc-4-hq+epc8s8p8d": {
            "energy": -109.7695509154
          },
          "unc-aug-pc-4-hq+epc8s8p8d8f": {
            "energy": -109.7695538006
          },
          "unc-aug-pc-4-hq+epc10s10d10d10f": {
            "energy": -109.7695790833
          },
          "unc-aug-pc-4-hq+ktz2s2p2d": {
            "energy": -109.7691708509
          },
          "unc-aug-pc-4-hq+ktz4s4p4d": {
            "energy": -109.7693879386
          },
          "unc-aug-pc-4-hq+ktz6s6p6d": {
            "energy": -109.7694138894
          },
          "unc-aug-pc-4-hq+ktz8s8p8d": {
            "energy": -109.7694287696
          }
        },
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -109.7402526271
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -109.7402567377
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -109.740535577
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -109.7405395366
          }
        }
      },
      "classical_calculations": {
        "unc-aug-pc-1-hq": {
          "energy": -109.70678983
        },
        "unc-aug-pc-2-hq": {
          "energy": -109.77085653
        },
        "unc-aug-pc-3-hq": {
          "energy": -109.77597043
        },
        "unc-aug-pc-4-hq": {
          "energy": -109.77625082
        }
      }
    },
    "N2": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              1.4739e-06,
              0.4495328557,
              0.0
            ],
            [
              5.48786e-05,
              -0.6508625323,
              0.0
            ]
          ],
          "symbols": [
            "N",
            "N"
          ],
          "charge": 0,
          "energy": -109.515466995171
        },
        "aug-pc-2": {
          "coordinates": [
            [
              1.7028e-06,
              0.4448153843,
              0.0
            ],
            [
              5.46497e-05,
              -0.6461450608,
              0.0
            ]
          ],
          "symbols": [
            "N",
            "N"
          ],
          "charge": 0,
          "energy": -109.575455116672
        },
        "aug-pc-3": {
          "coordinates": [
            [
              1.7278e-06,
              0.4443017665,
              0.0
            ],
            [
              5.46247e-05,
              -0.645631443,
              0.0
            ]
          ],
          "symbols": [
            "N",
            "N"
          ],
          "charge": 0,
          "energy": -109.580492568067
        },
        "aug-pc-4": {
          "coordinates": [
            [
              1.7292e-06,
              0.4442714237,
              2.4e-09
            ],
            [
              5.46232e-05,
              -0.6456011002,
              -1.2e-09
            ]
          ],
          "symbols": [
            "N",
            "N"
          ],
          "charge": 0,
          "energy": -109.5807689947
        },
        "aug-cc-pvdz": {
          "coordinates": [
            [
              1.3758e-06,
              0.4515543794,
              2.5e-09
            ],
            [
              5.49767e-05,
              -0.6528840559,
              -1.2e-09
            ]
          ],
          "symbols": [
            "N",
            "N"
          ],
          "charge": 0,
          "energy": -109.542833361002
        },
        "aug-cc-pvtz": {
          "coordinates": [
            [
              1.6971e-06,
              0.4449337028,
              2.4e-09
            ],
            [
              5.46554e-05,
              -0.6462633793,
              -1.2e-09
            ]
          ],
          "symbols": [
            "N",
            "N"
          ],
          "charge": 0,
          "energy": -109.570590424826
        },
        "aug-cc-pvqz": {
          "coordinates": [
            [
              1.7215e-06,
              0.4444308565,
              2.4e-09
            ],
            [
              5.4631e-05,
              -0.645760533,
              -1.2e-09
            ]
          ],
          "symbols": [
            "N",
            "N"
          ],
          "charge": 0,
          "energy": -109.578028514274
        },
        "aug-cc-pv5z": {
          "coordinates": [
            [
              1.7282e-06,
              0.4442934105,
              2.4e-09
            ],
            [
              5.46243e-05,
              -0.6456230871,
              -1.2e-09
            ]
          ],
          "symbols": [
            "N",
            "N"
          ],
          "charge": 0,
          "energy": -109.580229371279
        },
        "aug-cc-pv6z": {
          "coordinates": [
            [
              1.7278e-06,
              0.4443016745,
              2.4e-09
            ],
            [
              5.46247e-05,
              -0.645631351,
              -1.2e-09
            ]
          ],
          "symbols": [
            "N",
            "N"
          ],
          "charge": 0,
          "energy": -109.580657180584
        },
        "def2-svpd": {
          "coordinates": [
            [
              1.4895e-06,
              0.4492117096,
              2.5e-09
            ],
            [
              5.4863e-05,
              -0.6505413862,
              -1.2e-09
            ]
          ],
          "symbols": [
            "N",
            "N"
          ],
          "charge": 0,
          "energy": -109.444484456725
        },
        "def2-tzvpd": {
          "coordinates": [
            [
              1.7066e-06,
              0.4447373425,
              2.4e-09
            ],
            [
              5.46458e-05,
              -0.646067019,
              -1.2e-09
            ]
          ],
          "symbols": [
            "N",
            "N"
          ],
          "charge": 0,
          "energy": -109.573801729706
        },
        "def2-tzvppd": {
          "coordinates": [
            [
              1.7066e-06,
              0.4447373425,
              2.4e-09
            ],
            [
              5.46458e-05,
              -0.646067019,
              -1.2e-09
            ]
          ],
          "symbols": [
            "N",
            "N"
          ],
          "charge": 0,
          "energy": -109.573801729706
        },
        "def2-qzvppd": {
          "coordinates": [
            [
              1.7271e-06,
              0.4443150515,
              2.4e-09
            ],
            [
              5.46253e-05,
              -0.6456447281,
              -1.2e-09
            ]
          ],
          "symbols": [
            "N",
            "N"
          ],
          "charge": 0,
          "energy": -109.579728366803
        },
        "def2-qzvpd": {
          "coordinates": [
            [
              1.7271e-06,
              0.4443150515,
              2.4e-09
            ],
            [
              5.46253e-05,
              -0.6456447281,
              -1.2e-09
            ]
          ],
          "symbols": [
            "N",
            "N"
          ],
          "charge": 0,
          "energy": -109.579728366803
        }
      }
    },
    "CO2H+": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              -0.004748743,
              0.1064565278,
              0.0
            ],
            [
              0.0625547559,
              -1.1156067665,
              0.0
            ],
            [
              -0.1772449962,
              1.2209348625,
              0.0
            ],
            [
              0.9484969832,
              -1.5629186238,
              0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -188.776725615983
        },
        "aug-pc-2": {
          "coordinates": [
            [
              -0.003130825,
              0.1074098433,
              0.0
            ],
            [
              0.0673948169,
              -1.1094529799,
              0.0
            ],
            [
              -0.1788904188,
              1.2150160577,
              0.0
            ],
            [
              0.943684427,
              -1.564106921,
              0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -188.886314941015
        },
        "aug-pc-3": {
          "coordinates": [
            [
              -0.0032195209,
              0.1072092139,
              0.0
            ],
            [
              0.0673383034,
              -1.1091751188,
              0.0
            ],
            [
              -0.1784985414,
              1.2141484091,
              0.0
            ],
            [
              0.9434377589,
              -1.5633165043,
              0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -188.895074033436
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -0.0033251905,
              0.1072123701,
              0.0
            ],
            [
              0.0674296455,
              -1.1091348508,
              -0.0
            ],
            [
              -0.1784645683,
              1.2141485411,
              -0.0
            ],
            [
              0.9434181132,
              -1.5633600603,
              -0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -188.8955023053
        },
        "aug-cc-pvdz": {
          "coordinates": [
            [
              -0.0034787016,
              0.1056744668,
              -0.0
            ],
            [
              0.05984597,
              -1.1200824894,
              0.0
            ],
            [
              -0.1761522008,
              1.2216321716,
              0.0
            ],
            [
              0.9488429324,
              -1.5583581489,
              -0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -188.824831662368
        },
        "aug-cc-pvtz": {
          "coordinates": [
            [
              -0.0040586768,
              0.1069501838,
              0.0
            ],
            [
              0.065867926,
              -1.1113596517,
              -0.0
            ],
            [
              -0.1776705552,
              1.215876261,
              -0.0
            ],
            [
              0.9449193059,
              -1.5626007931,
              -0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -188.87618074051
        },
        "aug-cc-pvqz": {
          "coordinates": [
            [
              -0.003375419,
              0.1072871068,
              0.0
            ],
            [
              0.0674782749,
              -1.1092032293,
              -0.0
            ],
            [
              -0.17857151,
              1.2144597237,
              -0.0
            ],
            [
              0.9435266541,
              -1.5636776012,
              -0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -188.890635685811
        },
        "aug-cc-pv5z": {
          "coordinates": [
            [
              -0.00330293,
              0.1072211423,
              0.0
            ],
            [
              0.067395632,
              -1.1091727016,
              -0.0
            ],
            [
              -0.1784776068,
              1.2141837527,
              -0.0
            ],
            [
              0.9434429047,
              -1.5633661935,
              -0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -188.894617528734
        },
        "aug-cc-pv6z": {
          "coordinates": [
            [
              -0.0035007016,
              0.1070964526,
              0.0
            ],
            [
              0.0673481804,
              -1.1092626553,
              -0.0
            ],
            [
              -0.1782540124,
              1.2141211657,
              -0.0
            ],
            [
              0.9434645337,
              -1.5630889629,
              -0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -188.895314984164
        },
        "def2-svpd": {
          "coordinates": [
            [
              -0.0049890925,
              0.1120193553,
              -0.0
            ],
            [
              0.0766431704,
              -1.1040370548,
              0.0
            ],
            [
              -0.1862407667,
              1.2240768736,
              0.0
            ],
            [
              0.9436446888,
              -1.5831931742,
              0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -188.668518391304
        },
        "def2-tzvpd": {
          "coordinates": [
            [
              -0.0042436546,
              0.1076889177,
              0.0
            ],
            [
              0.0667484869,
              -1.1093734504,
              0.0
            ],
            [
              -0.1786606384,
              1.2160224559,
              -0.0
            ],
            [
              0.945213806,
              -1.5654719232,
              -0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -188.882533283848
        },
        "def2-tzvppd": {
          "coordinates": [
            [
              -0.0038317162,
              0.1073124191,
              0.0
            ],
            [
              0.0674197351,
              -1.1098444439,
              0.0
            ],
            [
              -0.1785344357,
              1.2155583654,
              -0.0
            ],
            [
              0.9440044167,
              -1.5641603407,
              -0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -188.883771279757
        },
        "def2-qzvppd": {
          "coordinates": [
            [
              -0.0033719106,
              0.1071968311,
              0.0
            ],
            [
              0.0673575804,
              -1.1092688292,
              -0.0
            ],
            [
              -0.1784250251,
              1.2142684623,
              -0.0
            ],
            [
              0.9434973553,
              -1.5633304643,
              -0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -188.893754835215
        },
        "def2-qzvpd": {
          "coordinates": [
            [
              -0.0033719106,
              0.1071968311,
              0.0
            ],
            [
              0.0673575804,
              -1.1092688292,
              -0.0
            ],
            [
              -0.1784250251,
              1.2142684623,
              -0.0
            ],
            [
              0.9434973553,
              -1.5633304643,
              -0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -188.893754835216
        }
      },
      "non_bo_calculations": {
        "epc172": {
          "aug-pc-1+pb4-f1": {
            "energy": -188.7696184699
          },
          "aug-pc-2+pb4-f1": {
            "energy": -188.8775624689
          },
          "aug-pc-3+pb4-f1": {
            "energy": -188.8871201506
          },
          "aug-pc-4+pb4-f1": {
            "energy": -188.8884464848
          },
          "aug-cc-pvdz+pb4-f1": {
            "energy": -188.817381582
          },
          "aug-cc-pvtz+pb4-f1": {
            "energy": -188.8677994669
          },
          "aug-cc-pvqz+pb4-f1": {
            "energy": -188.8826650511
          },
          "aug-cc-pv5z+pb4-f1": {
            "energy": -188.8870519165
          },
          "aug-cc-pv6z+pb4-f1": {
            "energy": -188.8880526943
          },
          "def2-svpd+pb4-f1": {
            "energy": -188.6618089256
          },
          "def2-tzvpd+pb4-f1": {
            "energy": -188.874539599
          },
          "def2-tzvppd+pb4-f1": {
            "energy": -188.8751612404
          },
          "def2-qzvppd+pb4-f1": {
            "energy": -188.8855408945
          },
          "def2-qzvpd+pb4-f1": {
            "energy": -188.8868034844
          },
          "unc-aug-pc-1-hq+pb4-f1": {
            "energy": -188.771777543
          },
          "unc-aug-pc-2-hq+pb4-f1": {
            "energy": -188.8793992122
          },
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -188.8880496042
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -188.8884749451
          },
          "unc-aug-cc-pvdz-hq+pb4-f1": {
            "energy": -188.8192451244
          },
          "unc-aug-cc-pvtz-hq+pb4-f1": {
            "energy": -188.8694749734
          },
          "unc-aug-cc-pvqz-hq+pb4-f1": {
            "energy": -188.8836457202
          },
          "unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -188.8875994901
          },
          "unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -188.888300778
          },
          "unc-def2-svpd-hq+pb4-f1": {
            "energy": -188.6636999079
          },
          "unc-def2-tzvpd-hq+pb4-f1": {
            "energy": -188.8763670083
          },
          "unc-def2-tzvppd-hq+pb4-f1": {
            "energy": -188.8769949525
          },
          "unc-def2-qzvppd-hq+pb4-f1": {
            "energy": -188.8867520272
          },
          "unc-def2-qzvpd-hq+pb4-f1": {
            "energy": -188.8867520272
          },
          "adz+aug-cc-pvtz+pb4-f1": {
            "energy": -188.8190497851
          },
          "adz+aug-cc-pvqz+pb4-f1": {
            "energy": -188.8207331378
          },
          "atz+aug-cc-pvqz+pb4-f1": {
            "energy": -188.8688083153
          },
          "adz+aug-cc-pv5z+pb4-f1": {
            "energy": -188.8224587722
          },
          "atz+aug-cc-pv5z+pb4-f1": {
            "energy": -188.8695561268
          },
          "aqz+aug-cc-pv5z+pb4-f1": {
            "energy": -188.883146236
          },
          "adz+aug-cc-pv6z+pb4-f1": {
            "energy": -188.8240291705
          },
          "atz+aug-cc-pv6z+pb4-f1": {
            "energy": -188.8700240473
          },
          "aqz+aug-cc-pv6z+pb4-f1": {
            "energy": -188.883500213
          },
          "a5z+aug-cc-pv6z+pb4-f1": {
            "energy": -188.8873223344
          },
          "adz+unc-aug-cc-pvtz-hq+pb4-f1": {
            "energy": -188.8211109677
          },
          "adz+unc-aug-cc-pvqz-hq+pb4-f1": {
            "energy": -188.8219897943
          },
          "atz+unc-aug-cc-pvqz-hq+pb4-f1": {
            "energy": -188.8697479645
          },
          "adz+unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -188.8230485983
          },
          "atz+unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -188.8700992582
          },
          "aqz+unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -188.8837693462
          },
          "adz+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -188.8243793416
          },
          "atz+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -188.8703577786
          },
          "aqz+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -188.8838581052
          },
          "a5z+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -188.8876202677
          },
          "unc-aug-pc-4-hq+pb4-d": {
            "energy": -188.8883022272
          },
          "unc-aug-pc-4-hq+pb4-f2": {
            "energy": -188.8884774693
          },
          "unc-aug-pc-4-hq+pb5-d": {
            "energy": -188.8883918856
          },
          "unc-aug-pc-4-hq+pb5-f": {
            "energy": -188.8883292354
          },
          "unc-aug-pc-4-hq+pb5-g": {
            "energy": -188.8883902809
          },
          "unc-aug-pc-4-hq+pb6-d": {
            "energy": -188.8885255274
          },
          "unc-aug-pc-4-hq+pb6-f": {
            "energy": -188.8885567214
          },
          "unc-aug-pc-4-hq+pb6-g": {
            "energy": -188.8885255266
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -188.8885031742
          },
          "unc-aug-pc-4-hq+epc8s": {
            "energy": -188.8867541219
          },
          "unc-aug-pc-4-hq+epc8s8p": {
            "energy": -188.8879369312
          },
          "unc-aug-pc-4-hq+epc8s8p8d": {
            "energy": -188.8885271773
          },
          "unc-aug-pc-4-hq+epc8s8p8d8f": {
            "energy": -188.8885496443
          },
          "unc-aug-pc-4-hq+epc10s10d10d10f": {
            "energy": -188.8885718382
          },
          "unc-aug-pc-4-hq+ktz2s2p2d": {
            "energy": -188.8880914355
          },
          "unc-aug-pc-4-hq+ktz4s4p4d": {
            "energy": -188.8883740046
          },
          "unc-aug-pc-4-hq+ktz6s6p6d": {
            "energy": -188.8883970711
          },
          "unc-aug-pc-4-hq+ktz8s8p8d": {
            "energy": -188.8884085341
          }
        },
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -188.8587202748
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -188.8587279712
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -188.8591466481
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -188.8591547552
          }
        }
      },
      "classical_calculations": {
        "unc-aug-pc-1-hq": {
          "energy": -188.77812926
        },
        "unc-aug-pc-2-hq": {
          "energy": -188.88636261
        },
        "unc-aug-pc-3-hq": {
          "energy": -188.89507804
        },
        "unc-aug-pc-4-hq": {
          "energy": -188.89550233
        }
      }
    },
    "CO2": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              -0.0381821437,
              0.06271884,
              -0.0
            ],
            [
              0.0739723008,
              -1.0973782508,
              -0.0
            ],
            [
              -0.1503365788,
              1.2228158,
              0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O"
          ],
          "charge": 0,
          "energy": -188.568151133985
        },
        "aug-pc-2": {
          "coordinates": [
            [
              -0.0381821654,
              0.0627190647,
              0.0
            ],
            [
              0.0734289576,
              -1.091289088,
              -0.0
            ],
            [
              -0.1497932138,
              1.2167264124,
              -0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O"
          ],
          "charge": 0,
          "energy": -188.673508734298
        },
        "aug-pc-3": {
          "coordinates": [
            [
              -0.0381821656,
              0.062719068,
              -0.0
            ],
            [
              0.0733692723,
              -1.0906207589,
              0.0
            ],
            [
              -0.1497335283,
              1.2160580801,
              0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O"
          ],
          "charge": 0,
          "energy": -188.681886088137
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -0.0381851822,
              0.0627196405,
              0.0
            ],
            [
              0.0733695279,
              -1.0906105222,
              0.0
            ],
            [
              -0.1497307674,
              1.2160472709,
              -0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O"
          ],
          "charge": 0,
          "energy": -188.682279803254
        },
        "aug-cc-pvdz": {
          "coordinates": [
            [
              -0.0381843919,
              0.0627187309,
              0.0
            ],
            [
              0.0741192894,
              -1.0991867425,
              0.0
            ],
            [
              -0.1504813191,
              1.2246244008,
              -0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O"
          ],
          "charge": 0,
          "energy": -188.614219985391
        },
        "aug-cc-pvtz": {
          "coordinates": [
            [
              -0.038185302,
              0.0627195168,
              0.0
            ],
            [
              0.073520136,
              -1.0923269523,
              0.0
            ],
            [
              -0.1498812557,
              1.2177638248,
              -0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O"
          ],
          "charge": 0,
          "energy": -188.663389499338
        },
        "aug-cc-pvqz": {
          "coordinates": [
            [
              -0.0381851312,
              0.0627195954,
              0.0
            ],
            [
              0.0733849325,
              -1.090786449,
              0.0
            ],
            [
              -0.1497462229,
              1.2162232428,
              -0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O"
          ],
          "charge": 0,
          "energy": -188.677486488018
        },
        "aug-cc-pv5z": {
          "coordinates": [
            [
              -0.0381851646,
              0.0627196345,
              0.0
            ],
            [
              0.0733724441,
              -1.0906441641,
              0.0
            ],
            [
              -0.1497337011,
              1.2160809189,
              -0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O"
          ],
          "charge": 0,
          "energy": -188.681386146023
        },
        "aug-cc-pv6z": {
          "coordinates": [
            [
              -0.0381851461,
              0.0627195959,
              0.0
            ],
            [
              0.0733674983,
              -1.0905895334,
              0.0
            ],
            [
              -0.1497287739,
              1.2160263268,
              -0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O"
          ],
          "charge": 0,
          "energy": -188.68209815869
        },
        "def2-svpd": {
          "coordinates": [
            [
              -0.0382096125,
              0.0627419791,
              0.0
            ],
            [
              0.0738175286,
              -1.0952518435,
              0.0
            ],
            [
              -0.1501543377,
              1.2206662536,
              -0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O"
          ],
          "charge": 0,
          "energy": -188.4579220833
        },
        "def2-tzvpd": {
          "coordinates": [
            [
              -0.0381852451,
              0.062719537,
              0.0
            ],
            [
              0.0734688314,
              -1.0917167831,
              0.0
            ],
            [
              -0.149830008,
              1.2171536353,
              -0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O"
          ],
          "charge": 0,
          "energy": -188.670781374259
        },
        "def2-tzvppd": {
          "coordinates": [
            [
              -0.0381852451,
              0.062719537,
              0.0
            ],
            [
              0.0734688314,
              -1.0917167831,
              0.0
            ],
            [
              -0.149830008,
              1.2171536353,
              -0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O"
          ],
          "charge": 0,
          "energy": -188.670781374259
        },
        "def2-qzvppd": {
          "coordinates": [
            [
              -0.0381852012,
              0.0627196197,
              0.0
            ],
            [
              0.0733805173,
              -1.0907349643,
              0.0
            ],
            [
              -0.1497417377,
              1.2161717338,
              -0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O"
          ],
          "charge": 0,
          "energy": -188.680591407862
        },
        "def2-qzvpd": {
          "coordinates": [
            [
              -0.0381852012,
              0.0627196197,
              0.0
            ],
            [
              0.0733805173,
              -1.0907349643,
              0.0
            ],
            [
              -0.1497417377,
              1.2161717338,
              -0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O"
          ],
          "charge": 0,
          "energy": -188.680591407862
        }
      }
    },
    "CH2OH+": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              -1.3943955483,
              -0.5657019947,
              0.014747841
            ],
            [
              -2.0758855486,
              0.4801707887,
              -0.0224838676
            ],
            [
              -0.4479041946,
              -0.6189583681,
              0.5696483462
            ],
            [
              -1.8008481689,
              -1.4200199415,
              -0.5393237104
            ],
            [
              -1.7146465396,
              1.2523795155,
              0.4744513908
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -114.772570116097
        },
        "aug-pc-2": {
          "coordinates": [
            [
              -1.3940553448,
              -0.5650129828,
              0.0150942309
            ],
            [
              -2.0721084107,
              0.4779904017,
              -0.0209894745
            ],
            [
              -0.4542033246,
              -0.6203052037,
              0.5653692515
            ],
            [
              -1.7972948885,
              -1.4135402864,
              -0.534778843
            ],
            [
              -1.7160180314,
              1.2487380712,
              0.472344835
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -114.840411717252
        },
        "aug-pc-3": {
          "coordinates": [
            [
              -1.3942709824,
              -0.5647087471,
              0.0150792227
            ],
            [
              -2.0716930915,
              0.4776753375,
              -0.0208357993
            ],
            [
              -0.4547244849,
              -0.6201788233,
              0.5651033745
            ],
            [
              -1.7970306263,
              -1.4131577109,
              -0.534491594
            ],
            [
              -1.715960815,
              1.2482399438,
              0.4721847961
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -114.846025492734
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -1.3942786166,
              -0.5646942832,
              0.0150877781
            ],
            [
              -2.0716924828,
              0.477651436,
              -0.0208490453
            ],
            [
              -0.4547297537,
              -0.6201265197,
              0.5651134169
            ],
            [
              -1.7970505376,
              -1.4131357717,
              -0.5344967336
            ],
            [
              -1.7159286094,
              1.2481751385,
              0.4721845839
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -114.846304379505
        },
        "aug-cc-pvdz": {
          "coordinates": [
            [
              -1.3940253845,
              -0.5658069194,
              0.0147920118
            ],
            [
              -2.0779105489,
              0.4821950504,
              -0.0233706702
            ],
            [
              -0.4468728405,
              -0.6183562946,
              0.5704325731
            ],
            [
              -1.8012594187,
              -1.4207371548,
              -0.5395821301
            ],
            [
              -1.7136118074,
              1.2505753185,
              0.4747682154
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -114.801639445374
        },
        "aug-cc-pvtz": {
          "coordinates": [
            [
              -1.3940266246,
              -0.565326505,
              0.0150619606
            ],
            [
              -2.0731237906,
              0.4782564332,
              -0.0209590528
            ],
            [
              -0.4540885671,
              -0.6203947859,
              0.5655325238
            ],
            [
              -1.7970014274,
              -1.4139687046,
              -0.5350432749
            ],
            [
              -1.7154395902,
              1.2493035623,
              0.4724478432
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -114.834525328904
        },
        "aug-cc-pvqz": {
          "coordinates": [
            [
              -1.3941535205,
              -0.5647531399,
              0.0151311729
            ],
            [
              -2.0716752147,
              0.4778164426,
              -0.0210930779
            ],
            [
              -0.4544268593,
              -0.620357064,
              0.5651369854
            ],
            [
              -1.7972175322,
              -1.4132420934,
              -0.5344841856
            ],
            [
              -1.7162068733,
              1.2484058548,
              0.4723491053
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -114.843223128151
        },
        "aug-cc-pv5z": {
          "coordinates": [
            [
              -1.3942757399,
              -0.5647069475,
              0.0150848933
            ],
            [
              -2.0717184912,
              0.4776652094,
              -0.0208600954
            ],
            [
              -0.4547089661,
              -0.6201275241,
              0.5651256288
            ],
            [
              -1.7970566593,
              -1.4131656982,
              -0.5345110719
            ],
            [
              -1.7159201435,
              1.2482049604,
              0.4722006453
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -114.845756526343
        },
        "aug-cc-pv6z": {
          "coordinates": [
            [
              -1.3942691272,
              -0.5646596825,
              0.0150984945
            ],
            [
              -2.0717481804,
              0.4776939016,
              -0.0208239799
            ],
            [
              -0.4546852358,
              -0.6201607393,
              0.5651419304
            ],
            [
              -1.7970541938,
              -1.4131304833,
              -0.5345139692
            ],
            [
              -1.7159232627,
              1.2481270034,
              0.4721375242
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -114.846186393959
        },
        "def2-svpd": {
          "coordinates": [
            [
              -1.3946151024,
              -0.5658656196,
              0.0144607164
            ],
            [
              -2.0708537947,
              0.4801901804,
              -0.0194281047
            ],
            [
              -0.4450387209,
              -0.6225162265,
              0.5701328021
            ],
            [
              -1.8025223941,
              -1.4224685805,
              -0.5411727348
            ],
            [
              -1.7206499879,
              1.2585302462,
              0.473047321
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -114.707146921615
        },
        "def2-tzvpd": {
          "coordinates": [
            [
              -1.3941129932,
              -0.5652922443,
              0.0149724628
            ],
            [
              -2.0725168297,
              0.4776622129,
              -0.0213456114
            ],
            [
              -0.4531499044,
              -0.6208780892,
              0.565801647
            ],
            [
              -1.7976582924,
              -1.4148440122,
              -0.5354795298
            ],
            [
              -1.7162419802,
              1.2512221328,
              0.4730910314
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -114.836561535621
        },
        "def2-tzvppd": {
          "coordinates": [
            [
              -1.3940397667,
              -0.5651165821,
              0.0150804839
            ],
            [
              -2.0720805348,
              0.4780844048,
              -0.0209290316
            ],
            [
              -0.4538673606,
              -0.6204903232,
              0.5655057771
            ],
            [
              -1.7974460038,
              -1.4138368442,
              -0.53498862
            ],
            [
              -1.7162463342,
              1.2492293447,
              0.4723713906
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -114.838521132115
        },
        "def2-qzvppd": {
          "coordinates": [
            [
              -1.3942533153,
              -0.564733664,
              0.0150887933
            ],
            [
              -2.0717916204,
              0.4777073262,
              -0.0208889856
            ],
            [
              -0.4546875186,
              -0.6201443636,
              0.5651326976
            ],
            [
              -1.7970491999,
              -1.4131714036,
              -0.5345087083
            ],
            [
              -1.7158983459,
              1.248212105,
              0.472216203
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -114.845100703605
        },
        "def2-qzvpd": {
          "coordinates": [
            [
              -1.3942533153,
              -0.564733664,
              0.0150887933
            ],
            [
              -2.0717916204,
              0.4777073262,
              -0.0208889856
            ],
            [
              -0.4546875186,
              -0.6201443636,
              0.5651326976
            ],
            [
              -1.7970491999,
              -1.4131714036,
              -0.5345087083
            ],
            [
              -1.7158983459,
              1.248212105,
              0.472216203
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -114.845100703606
        }
      },
      "non_bo_calculations": {
        "epc172": {
          "aug-pc-1+pb4-f1": {
            "energy": -114.7631183653
          },
          "aug-pc-2+pb4-f1": {
            "energy": -114.8292951973
          },
          "aug-pc-3+pb4-f1": {
            "energy": -114.8357472165
          },
          "aug-pc-4+pb4-f1": {
            "energy": -114.8369487713
          },
          "aug-cc-pvdz+pb4-f1": {
            "energy": -114.7919190453
          },
          "aug-cc-pvtz+pb4-f1": {
            "energy": -114.8238372188
          },
          "aug-cc-pvqz+pb4-f1": {
            "energy": -114.8329263686
          },
          "aug-cc-pv5z+pb4-f1": {
            "energy": -114.8358736269
          },
          "aug-cc-pv6z+pb4-f1": {
            "energy": -114.8366164393
          },
          "def2-svpd+pb4-f1": {
            "energy": -114.6980415569
          },
          "def2-tzvpd+pb4-f1": {
            "energy": -114.8262721248
          },
          "def2-tzvppd+pb4-f1": {
            "energy": -114.8275981303
          },
          "def2-qzvppd+pb4-f1": {
            "energy": -114.8345548164
          },
          "def2-qzvpd+pb4-f1": {
            "energy": -114.8345548164
          },
          "unc-aug-pc-1-hq+pb4-f1": {
            "energy": -114.7653086016
          },
          "unc-aug-pc-2-hq+pb4-f1": {
            "energy": -114.8312002047
          },
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -114.8367073951
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -114.8369818173
          },
          "unc-aug-cc-pvdz-hq+pb4-f1": {
            "energy": -114.7937961692
          },
          "unc-aug-cc-pvtz-hq+pb4-f1": {
            "energy": -114.825546493
          },
          "unc-aug-cc-pvqz-hq+pb4-f1": {
            "energy": -114.8339450099
          },
          "unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -114.8364426119
          },
          "unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -114.8368798637
          },
          "unc-def2-svpd-hq+pb4-f1": {
            "energy": -114.6999867224
          },
          "unc-def2-tzvpd-hq+pb4-f1": {
            "energy": -114.8281422916
          },
          "unc-def2-tzvppd-hq+pb4-f1": {
            "energy": -114.829469223
          },
          "unc-def2-qzvppd-hq+pb4-f1": {
            "energy": -114.8358035224
          },
          "unc-def2-qzvpd-hq+pb4-f1": {
            "energy": -114.8358035224
          },
          "adz+aug-cc-pvtz+pb4-f1": {
            "energy": -114.7932509881
          },
          "adz+aug-cc-pvqz+pb4-f1": {
            "energy": -114.7947451864
          },
          "atz+aug-cc-pvqz+pb4-f1": {
            "energy": -114.8248541113
          },
          "adz+aug-cc-pv5z+pb4-f1": {
            "energy": -114.7963877485
          },
          "atz+aug-cc-pv5z+pb4-f1": {
            "energy": -114.8256171032
          },
          "aqz+aug-cc-pv5z+pb4-f1": {
            "energy": -114.8334193873
          },
          "adz+aug-cc-pv6z+pb4-f1": {
            "energy": -114.7977022988
          },
          "atz+aug-cc-pv6z+pb4-f1": {
            "energy": -114.8260626423
          },
          "aqz+aug-cc-pv6z+pb4-f1": {
            "energy": -114.8337793453
          },
          "a5z+aug-cc-pv6z+pb4-f1": {
            "energy": -114.8361468141
          },
          "adz+unc-aug-cc-pvtz-hq+pb4-f1": {
            "energy": -114.795417479
          },
          "adz+unc-aug-cc-pvqz-hq+pb4-f1": {
            "energy": -114.7960721229
          },
          "atz+unc-aug-cc-pvqz-hq+pb4-f1": {
            "energy": -114.8258386745
          },
          "adz+unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -114.7969983005
          },
          "atz+unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -114.8261848545
          },
          "aqz+unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -114.8340695857
          },
          "adz+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -114.7980689586
          },
          "atz+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -114.8264057152
          },
          "aqz+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -114.8341570324
          },
          "a5z+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -114.8364630508
          },
          "unc-aug-pc-4-hq+pb4-d": {
            "energy": -114.8367668527
          },
          "unc-aug-pc-4-hq+pb4-f2": {
            "energy": -114.8369839315
          },
          "unc-aug-pc-4-hq+pb5-d": {
            "energy": -114.8368742087
          },
          "unc-aug-pc-4-hq+pb5-f": {
            "energy": -114.8368150905
          },
          "unc-aug-pc-4-hq+pb5-g": {
            "energy": -114.8368657506
          },
          "unc-aug-pc-4-hq+pb6-d": {
            "energy": -114.8370295525
          },
          "unc-aug-pc-4-hq+pb6-f": {
            "energy": -114.8370649764
          },
          "unc-aug-pc-4-hq+pb6-g": {
            "energy": -114.8370328211
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -114.8369976515
          },
          "unc-aug-pc-4-hq+epc8s": {
            "energy": -114.8353587523
          },
          "unc-aug-pc-4-hq+epc8s8p": {
            "energy": -114.8365432588
          },
          "unc-aug-pc-4-hq+epc8s8p8d": {
            "energy": -114.8370345237
          },
          "unc-aug-pc-4-hq+epc8s8p8d8f": {
            "energy": -114.837049556
          },
          "unc-aug-pc-4-hq+epc10s10d10d10f": {
            "energy": -114.8370777798
          },
          "unc-aug-pc-4-hq+ktz2s2p2d": {
            "energy": -114.8365500732
          },
          "unc-aug-pc-4-hq+ktz4s4p4d": {
            "energy": -114.8368570993
          },
          "unc-aug-pc-4-hq+ktz6s6p6d": {
            "energy": -114.8368848454
          },
          "unc-aug-pc-4-hq+ktz8s8p8d": {
            "energy": -114.8368997583
          }
        },
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -114.8074933879
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -114.8075004969
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -114.8077707003
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -114.807778046
          }
        }
      },
      "classical_calculations": {
        "unc-aug-pc-1-hq": {
          "energy": -114.77392784
        },
        "unc-aug-pc-2-hq": {
          "energy": -114.84045754
        },
        "unc-aug-pc-3-hq": {
          "energy": -114.8460302
        },
        "unc-aug-pc-4-hq": {
          "energy": -114.8463044
        }
      }
    },
    "CH2O": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              -1.4277381095,
              -0.5325087127,
              0.006357098
            ],
            [
              -2.0604627601,
              0.4927785236,
              -0.0086599519
            ],
            [
              -0.4650951013,
              -0.6221095548,
              0.5581012137
            ],
            [
              -1.7721829789,
              -1.4446680427,
              -0.5307191156
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -114.493620573307
        },
        "aug-pc-2": {
          "coordinates": [
            [
              -1.427611316,
              -0.5327143929,
              0.0063600215
            ],
            [
              -2.0573532569,
              0.4877069185,
              -0.0085975758
            ],
            [
              -0.4712631288,
              -0.6223138344,
              0.5542857704
            ],
            [
              -1.7692512481,
              -1.4391864778,
              -0.5269689721
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -114.558020248551
        },
        "aug-pc-3": {
          "coordinates": [
            [
              -1.4277578857,
              -0.5324817683,
              0.0063547971
            ],
            [
              -2.0569987928,
              0.4871447295,
              -0.0085860704
            ],
            [
              -0.4716363327,
              -0.622314486,
              0.5540598256
            ],
            [
              -1.7690859388,
              -1.4388562618,
              -0.5267493081
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -114.563339019418
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -1.4277590936,
              -0.5324858321,
              0.0063526445
            ],
            [
              -2.0569820433,
              0.487120797,
              -0.0085837307
            ],
            [
              -0.4716178743,
              -0.6222824021,
              0.5540821288
            ],
            [
              -1.7691199387,
              -1.4388603493,
              -0.5267717985
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -114.563605007825
        },
        "aug-cc-pvdz": {
          "coordinates": [
            [
              -1.4272046481,
              -0.5334275604,
              0.0063811602
            ],
            [
              -2.0611204879,
              0.4939243612,
              -0.0086565538
            ],
            [
              -0.4639728425,
              -0.6215133455,
              0.5589858892
            ],
            [
              -1.7731809715,
              -1.4454912419,
              -0.5316312514
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -114.520549366744
        },
        "aug-cc-pvtz": {
          "coordinates": [
            [
              -1.4273151107,
              -0.5328882609,
              0.0061645478
            ],
            [
              -2.0578216348,
              0.4883259683,
              -0.0085601603
            ],
            [
              -0.4711231818,
              -0.6225182314,
              0.5544041157
            ],
            [
              -1.7692190226,
              -1.4394272625,
              -0.5269292591
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -114.552148052889
        },
        "aug-cc-pvqz": {
          "coordinates": [
            [
              -1.4277769156,
              -0.5325147679,
              0.0063888267
            ],
            [
              -2.0570817851,
              0.4873111089,
              -0.0085939849
            ],
            [
              -0.4714942854,
              -0.622314011,
              0.5541261006
            ],
            [
              -1.7691259639,
              -1.4389901165,
              -0.5268416983
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -114.560574752407
        },
        "aug-cc-pv5z": {
          "coordinates": [
            [
              -1.4277539947,
              -0.5324939831,
              0.0063527244
            ],
            [
              -2.0569959259,
              0.4871431802,
              -0.0085840745
            ],
            [
              -0.4715984072,
              -0.6222799867,
              0.5540948347
            ],
            [
              -1.7691306221,
              -1.4388769969,
              -0.5267842404
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -114.563055601748
        },
        "aug-cc-pv6z": {
          "coordinates": [
            [
              -1.4277454971,
              -0.5324723921,
              0.0063508058
            ],
            [
              -2.05700483,
              0.4871251059,
              -0.008591573
            ],
            [
              -0.4715984221,
              -0.6222975952,
              0.5540937201
            ],
            [
              -1.7691302008,
              -1.4388629051,
              -0.5267737087
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -114.563486174913
        },
        "def2-svpd": {
          "coordinates": [
            [
              -1.4285529313,
              -0.5312025175,
              0.0063327583
            ],
            [
              -2.0600937398,
              0.4922743606,
              -0.0086176586
            ],
            [
              -0.4633084563,
              -0.621551193,
              0.5593859753
            ],
            [
              -1.7735238226,
              -1.4460284367,
              -0.5320218309
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -114.426746589278
        },
        "def2-tzvpd": {
          "coordinates": [
            [
              -1.4278217844,
              -0.5323843379,
              0.0063509495
            ],
            [
              -2.0576515201,
              0.488214861,
              -0.0085962462
            ],
            [
              -0.4703327378,
              -0.6223047468,
              0.5548537559
            ],
            [
              -1.7696729077,
              -1.4400335628,
              -0.527529215
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -114.555200990103
        },
        "def2-tzvppd": {
          "coordinates": [
            [
              -1.4276175557,
              -0.5327154641,
              0.0063557435
            ],
            [
              -2.0574654559,
              0.4879047363,
              -0.0085949105
            ],
            [
              -0.4709976797,
              -0.6222756258,
              0.5544608383
            ],
            [
              -1.7693982586,
              -1.439421433,
              -0.5271424273
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -114.555949598299
        },
        "def2-qzvppd": {
          "coordinates": [
            [
              -1.4277401383,
              -0.5325165745,
              0.0063530791
            ],
            [
              -2.0570396231,
              0.4872130006,
              -0.0085854875
            ],
            [
              -0.4715883695,
              -0.6223059254,
              0.5540915656
            ],
            [
              -1.769110819,
              -1.4388982873,
              -0.5267799131
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -114.562444579695
        },
        "def2-qzvpd": {
          "coordinates": [
            [
              -1.4277401383,
              -0.5325165745,
              0.0063530791
            ],
            [
              -2.0570396231,
              0.4872130006,
              -0.0085854875
            ],
            [
              -0.4715883695,
              -0.6223059254,
              0.5540915656
            ],
            [
              -1.769110819,
              -1.4388982873,
              -0.5267799131
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -114.562444579695
        }
      }
    },
    "F-": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F"
          ],
          "charge": -1,
          "energy": -99.84475786
        },
        "aug-pc-2": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F"
          ],
          "charge": -1,
          "energy": -99.9019018
        },
        "aug-pc-3": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F"
          ],
          "charge": -1,
          "energy": -99.90602183
        },
        "aug-pc-4": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F"
          ],
          "charge": -1,
          "energy": -99.90615827
        },
        "aug-cc-pvdz": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F"
          ],
          "charge": -1,
          "energy": -99.87037272
        },
        "aug-cc-pvtz": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F"
          ],
          "charge": -1,
          "energy": -99.89585224
        },
        "aug-cc-pvqz": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F"
          ],
          "charge": -1,
          "energy": -99.90323799
        },
        "aug-cc-pv5z": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F"
          ],
          "charge": -1,
          "energy": -99.90560117
        },
        "aug-cc-pv6z": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F"
          ],
          "charge": -1,
          "energy": -99.90600648
        },
        "def2-svpd": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F"
          ],
          "charge": -1,
          "energy": -99.78643719
        },
        "def2-tzvpd": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F"
          ],
          "charge": -1,
          "energy": -99.90098187
        },
        "def2-tzvppd": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F"
          ],
          "charge": -1,
          "energy": -99.90098187
        },
        "def2-qzvppd": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F"
          ],
          "charge": -1,
          "energy": -99.90554707
        },
        "def2-qzvpd": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F"
          ],
          "charge": -1,
          "energy": -99.90554707
        }
      }
    },
    "FHF-": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              1.1541558109,
              0.0,
              0.0
            ],
            [
              -1.1541558109,
              0.0,
              0.0
            ],
            [
              0.0,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F",
            "F",
            "H"
          ],
          "charge": -1,
          "energy": -200.349795775741
        },
        "aug-pc-2": {
          "coordinates": [
            [
              1.1492031731,
              0.0,
              0.0
            ],
            [
              -1.1492031731,
              0.0,
              0.0
            ],
            [
              0.0,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F",
            "F",
            "H"
          ],
          "charge": -1,
          "energy": -200.469385246164
        },
        "aug-pc-3": {
          "coordinates": [
            [
              1.1488537591,
              0.0,
              0.0
            ],
            [
              -1.1488536944,
              0.0,
              0.0
            ],
            [
              -6.47e-08,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F",
            "F",
            "H"
          ],
          "charge": -1,
          "energy": -200.477796232847
        },
        "aug-pc-4": {
          "coordinates": [
            [
              1.148868396,
              0.0,
              0.0
            ],
            [
              -1.148868396,
              0.0,
              0.0
            ],
            [
              0.0,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F",
            "F",
            "H"
          ],
          "charge": -1,
          "energy": -200.478069053778
        },
        "aug-cc-pvdz": {
          "coordinates": [
            [
              1.1550126557,
              0.0,
              0.0
            ],
            [
              -1.1550126557,
              0.0,
              0.0
            ],
            [
              -0.0,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F",
            "F",
            "H"
          ],
          "charge": -1,
          "energy": -200.402487192415
        },
        "aug-cc-pvtz": {
          "coordinates": [
            [
              1.1496671646,
              0.0,
              0.0
            ],
            [
              -1.1496671646,
              0.0,
              0.0
            ],
            [
              0.0,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F",
            "F",
            "H"
          ],
          "charge": -1,
          "energy": -200.457744567544
        },
        "aug-cc-pvqz": {
          "coordinates": [
            [
              1.1488723541,
              0.0,
              0.0
            ],
            [
              -1.1488723541,
              0.0,
              0.0
            ],
            [
              -0.0,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F",
            "F",
            "H"
          ],
          "charge": -1,
          "energy": -200.472792072983
        },
        "aug-cc-pv5z": {
          "coordinates": [
            [
              1.1489066297,
              0.0,
              0.0
            ],
            [
              -1.1489066297,
              0.0,
              0.0
            ],
            [
              0.0,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F",
            "F",
            "H"
          ],
          "charge": -1,
          "energy": -200.477272426948
        },
        "aug-cc-pv6z": {
          "coordinates": [
            [
              1.1489247494,
              0.0,
              0.0
            ],
            [
              -1.1489247497,
              0.0,
              0.0
            ],
            [
              3e-10,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F",
            "F",
            "H"
          ],
          "charge": -1,
          "energy": -200.477906506898
        },
        "def2-svpd": {
          "coordinates": [
            [
              1.1503170939,
              0.0,
              0.0
            ],
            [
              -1.1503170939,
              0.0,
              0.0
            ],
            [
              -0.0,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F",
            "F",
            "H"
          ],
          "charge": -1,
          "energy": -200.235822789356
        },
        "def2-tzvpd": {
          "coordinates": [
            [
              1.1504239541,
              0.0,
              0.0
            ],
            [
              -1.1504239541,
              0.0,
              0.0
            ],
            [
              -0.0,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F",
            "F",
            "H"
          ],
          "charge": -1,
          "energy": -200.466321268705
        },
        "def2-tzvppd": {
          "coordinates": [
            [
              1.1489030531,
              0.0,
              0.0
            ],
            [
              -1.1489030531,
              0.0,
              0.0
            ],
            [
              0.0,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F",
            "F",
            "H"
          ],
          "charge": -1,
          "energy": -200.467334287005
        },
        "def2-qzvppd": {
          "coordinates": [
            [
              1.1489234816,
              0.0,
              0.0
            ],
            [
              -1.1489234816,
              0.0,
              0.0
            ],
            [
              -0.0,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F",
            "F",
            "H"
          ],
          "charge": -1,
          "energy": -200.476763554483
        },
        "def2-qzvpd": {
          "coordinates": [
            [
              1.1489234816,
              0.0,
              0.0
            ],
            [
              -1.1489234816,
              0.0,
              0.0
            ],
            [
              -0.0,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F",
            "F",
            "H"
          ],
          "charge": -1,
          "energy": -200.476763554483
        }
      },
      "non_bo_calculations": {
        "epc172": {
          "aug-pc-1+pb4-f1": {
            "energy": -200.3456328432
          },
          "aug-pc-2+pb4-f1": {
            "energy": -200.4637261901
          },
          "aug-pc-3+pb4-f1": {
            "energy": -200.4728882466
          },
          "aug-pc-4+pb4-f1": {
            "energy": -200.4739736671
          },
          "aug-cc-pvdz+pb4-f1": {
            "energy": -200.3985832754
          },
          "aug-cc-pvtz+pb4-f1": {
            "energy": -200.4524316351
          },
          "aug-cc-pvqz+pb4-f1": {
            "energy": -200.4678496649
          },
          "aug-cc-pv5z+pb4-f1": {
            "energy": -200.4727105721
          },
          "aug-cc-pv6z+pb4-f1": {
            "energy": -200.473617455
          },
          "def2-svpd+pb4-f1": {
            "energy": -200.2316647914
          },
          "def2-tzvpd+pb4-f1": {
            "energy": -200.4606511915
          },
          "def2-tzvppd+pb4-f1": {
            "energy": -200.4619198553
          },
          "def2-qzvppd+pb4-f1": {
            "energy": -200.4716971543
          },
          "def2-qzvpd+pb4-f1": {
            "energy": -200.4727729656
          },
          "unc-aug-pc-1-hq+pb4-f1": {
            "energy": -200.3478776967
          },
          "unc-aug-pc-2-hq+pb4-f1": {
            "energy": -200.4653418574
          },
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -200.4737384982
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -200.4740049174
          },
          "unc-aug-cc-pvdz-hq+pb4-f1": {
            "energy": -200.4006158911
          },
          "unc-aug-cc-pvtz-hq+pb4-f1": {
            "energy": -200.4538143652
          },
          "unc-aug-cc-pvqz-hq+pb4-f1": {
            "energy": -200.4687352835
          },
          "unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -200.4732150341
          },
          "unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -200.4738591121
          },
          "unc-def2-svpd-hq+pb4-f1": {
            "energy": -200.2334846869
          },
          "unc-def2-tzvpd-hq+pb4-f1": {
            "energy": -200.462348511
          },
          "unc-def2-tzvppd-hq+pb4-f1": {
            "energy": -200.4634028782
          },
          "unc-def2-qzvppd-hq+pb4-f1": {
            "energy": -200.4727201649
          },
          "unc-def2-qzvpd-hq+pb4-f1": {
            "energy": -200.4727201649
          },
          "adz+aug-cc-pvtz+pb4-f1": {
            "energy": -200.4024422574
          },
          "adz+aug-cc-pvqz+pb4-f1": {
            "energy": -200.4042841995
          },
          "atz+aug-cc-pvqz+pb4-f1": {
            "energy": -200.4531641574
          },
          "adz+aug-cc-pv5z+pb4-f1": {
            "energy": -200.4055262688
          },
          "atz+aug-cc-pv5z+pb4-f1": {
            "energy": -200.453714917
          },
          "aqz+aug-cc-pv5z+pb4-f1": {
            "energy": -200.4683828287
          },
          "adz+aug-cc-pv6z+pb4-f1": {
            "energy": -200.4074481432
          },
          "atz+aug-cc-pv6z+pb4-f1": {
            "energy": -200.4543739553
          },
          "aqz+aug-cc-pv6z+pb4-f1": {
            "energy": -200.4687128788
          },
          "a5z+aug-cc-pv6z+pb4-f1": {
            "energy": -200.4729823837
          },
          "adz+unc-aug-cc-pvtz-hq+pb4-f1": {
            "energy": -200.4041023684
          },
          "adz+unc-aug-cc-pvqz-hq+pb4-f1": {
            "energy": -200.405131065
          },
          "atz+unc-aug-cc-pvqz-hq+pb4-f1": {
            "energy": -200.4540865587
          },
          "adz+unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -200.4060434606
          },
          "atz+unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -200.4543217732
          },
          "aqz+unc-aug-cc-pv5z-hq+pb4-f1": {
            "energy": -200.4689016067
          },
          "adz+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -200.4077215055
          },
          "atz+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -200.4547754301
          },
          "aqz+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -200.4690256488
          },
          "a5z+unc-aug-cc-pv6z-hq+pb4-f1": {
            "energy": -200.473242363
          },
          "unc-aug-pc-4-hq+pb4-d": {
            "energy": -200.47376278
          },
          "unc-aug-pc-4-hq+pb4-f2": {
            "energy": -200.4740049174
          },
          "unc-aug-pc-4-hq+pb5-d": {
            "energy": -200.4738370205
          },
          "unc-aug-pc-4-hq+pb5-f": {
            "energy": -200.4738172689
          },
          "unc-aug-pc-4-hq+pb5-g": {
            "energy": -200.4738353247
          },
          "unc-aug-pc-4-hq+pb6-d": {
            "energy": -200.4739970099
          },
          "unc-aug-pc-4-hq+pb6-f": {
            "energy": -200.4740270724
          },
          "unc-aug-pc-4-hq+pb6-g": {
            "energy": -200.4740110425
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -200.4739509814
          },
          "unc-aug-pc-4-hq+epc8s": {
            "energy": -200.4739500469
          },
          "unc-aug-pc-4-hq+epc8s8p": {
            "energy": -200.4739500469
          },
          "unc-aug-pc-4-hq+epc8s8p8d": {
            "energy": -200.4739753751
          },
          "unc-aug-pc-4-hq+epc8s8p8d8f": {
            "energy": -200.4739753751
          },
          "unc-aug-pc-4-hq+epc10s10d10d10f": {
            "energy": -200.4739965962
          },
          "unc-aug-pc-4-hq+ktz2s2p2d": {
            "energy": -200.4736751608
          },
          "unc-aug-pc-4-hq+ktz4s4p4d": {
            "energy": -200.4738394729
          },
          "unc-aug-pc-4-hq+ktz6s6p6d": {
            "energy": -200.4738587892
          },
          "unc-aug-pc-4-hq+ktz8s8p8d": {
            "energy": -200.4738715747
          }
        },
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -200.4445424424
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -200.4445423528
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -200.4448087611
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -200.4448086807
          }
        }
      },
      "classical_calculations": {
        "unc-aug-pc-1-hq": {
          "energy": -200.35158808
        },
        "unc-aug-pc-2-hq": {
          "energy": -200.46942711
        },
        "unc-aug-pc-3-hq": {
          "energy": -200.47780093
        },
        "unc-aug-pc-4-hq": {
          "energy": -200.47806907
        }
      }
    }
  },
  "r2scan": {
    "HCN": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              0.0,
              0.0,
              -0.5003457998
            ],
            [
              0.0,
              0.0,
              0.6559826445
            ],
            [
              0.0,
              0.0,
              -1.5755868446
            ]
          ],
          "symbols": [
            "C",
            "N",
            "H"
          ],
          "charge": 0,
          "energy": -93.352955468641
        },
        "aug-pc-2": {
          "coordinates": [
            [
              0.0,
              0.0,
              -0.5004590095
            ],
            [
              0.0,
              0.0,
              0.6482173382
            ],
            [
              0.0,
              0.0,
              -1.5677083287
            ]
          ],
          "symbols": [
            "C",
            "N",
            "H"
          ],
          "charge": 0,
          "energy": -93.40561358344
        },
        "aug-pc-3": {
          "coordinates": [
            [
              0.0,
              0.0,
              -0.5003184069
            ],
            [
              0.0,
              0.0,
              0.6477285144
            ],
            [
              0.0,
              0.0,
              -1.5673601074
            ]
          ],
          "symbols": [
            "C",
            "N",
            "H"
          ],
          "charge": 0,
          "energy": -93.410225101186
        },
        "aug-pc-4": {
          "coordinates": [
            [
              0.0,
              0.0,
              -0.5003031845
            ],
            [
              0.0,
              0.0,
              0.6477669694
            ],
            [
              0.0,
              0.0,
              -1.5674137849
            ]
          ],
          "symbols": [
            "C",
            "N",
            "H"
          ],
          "charge": 0,
          "energy": -93.411105039259
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -93.369645067
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -93.369649632
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -93.370525499
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -93.3705301152
          }
        }
      }
    },
    "CN-": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              5.3e-09,
              0.0,
              -0.5198804657
            ],
            [
              0.0,
              0.0,
              0.6616488214
            ]
          ],
          "symbols": [
            "C",
            "N"
          ],
          "charge": -1,
          "energy": -92.789105615771
        },
        "aug-pc-2": {
          "coordinates": [
            [
              0.0,
              0.0,
              -0.5158260488
            ],
            [
              0.0,
              0.0,
              0.6575944045
            ]
          ],
          "symbols": [
            "C",
            "N"
          ],
          "charge": -1,
          "energy": -92.837207053846
        },
        "aug-pc-3": {
          "coordinates": [
            [
              0.0,
              0.0,
              -0.5154137959
            ],
            [
              0.0,
              0.0,
              0.6571821517
            ]
          ],
          "symbols": [
            "C",
            "N"
          ],
          "charge": -1,
          "energy": -92.841851004877
        },
        "aug-pc-4": {
          "coordinates": [
            [
              0.0,
              0.0,
              -0.5154282719
            ],
            [
              0.0,
              0.0,
              0.6571966277
            ]
          ],
          "symbols": [
            "C",
            "N"
          ],
          "charge": -1,
          "energy": -92.842762724244
        }
      }
    },
    "HNO2": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              -0.1822199185,
              0.4931310404,
              0.0002326817
            ],
            [
              1.0520233148,
              -0.2657879282,
              -0.0001670397
            ],
            [
              -1.1076245644,
              -0.2222543128,
              -6.05517e-05
            ],
            [
              1.7217831681,
              0.4411652006,
              0.0002389097
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O",
            "H"
          ],
          "charge": 0,
          "energy": -205.580760491934
        },
        "aug-pc-2": {
          "coordinates": [
            [
              -0.1831834302,
              0.4915767562,
              0.0001926573
            ],
            [
              1.0534909661,
              -0.2648900484,
              8.67173e-05
            ],
            [
              -1.103473827,
              -0.2201114747,
              -0.0001339421
            ],
            [
              1.7171282912,
              0.4396787669,
              9.85674e-05
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O",
            "H"
          ],
          "charge": 0,
          "energy": -205.702978658407
        },
        "aug-pc-3": {
          "coordinates": [
            [
              -0.1823229513,
              0.4908774733,
              7.74752e-05
            ],
            [
              1.0518401516,
              -0.2639253087,
              6.31367e-05
            ],
            [
              -1.1020046431,
              -0.2199513661,
              -6.45e-05
            ],
            [
              1.7164494427,
              0.4392532014,
              0.0001678879
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O",
            "H"
          ],
          "charge": 0,
          "energy": -205.713869304384
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -0.1821613587,
              0.490801624,
              2.57979e-05
            ],
            [
              1.0516163641,
              -0.2638232744,
              0.0001228056
            ],
            [
              -1.1018613525,
              -0.2199491174,
              -5.85206e-05
            ],
            [
              1.716368347,
              0.4392247678,
              0.0001539171
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O",
            "H"
          ],
          "charge": 0,
          "energy": -205.715475012079
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -205.6732574442
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -205.6732659761
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -205.6748614237
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -205.6748702111
          }
        }
      }
    },
    "NO2-": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              -0.0759990482,
              0.4475191223,
              -0.0004397135
            ],
            [
              1.00121966,
              -0.2104967993,
              -0.0004126979
            ],
            [
              -1.1443955372,
              -0.224731497,
              0.0004078984
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O"
          ],
          "charge": -1,
          "energy": -205.033651718954
        },
        "aug-pc-2": {
          "coordinates": [
            [
              -0.0759137672,
              0.445139857,
              -0.0004381754
            ],
            [
              0.9990002048,
              -0.2094893316,
              -0.0004125236
            ],
            [
              -1.1422613631,
              -0.2233596994,
              0.0004061862
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O"
          ],
          "charge": -1,
          "energy": -205.149607647779
        },
        "aug-pc-3": {
          "coordinates": [
            [
              -0.0758946287,
              0.4441412286,
              -0.0004375236
            ],
            [
              0.997943217,
              -0.2090279768,
              -0.0004124285
            ],
            [
              -1.1412235138,
              -0.2228224258,
              0.0004054393
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O"
          ],
          "charge": -1,
          "energy": -205.16022773683
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -0.0758920988,
              0.4439648111,
              -0.0004374081
            ],
            [
              0.9978411647,
              -0.2089417975,
              -0.0004124469
            ],
            [
              -1.1411239914,
              -0.2227321877,
              0.0004053421
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O"
          ],
          "charge": -1,
          "energy": -205.161855098764
        }
      }
    },
    "NH4+": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.0
            ],
            [
              0.59276071,
              0.59276071,
              0.5927607103
            ],
            [
              -0.59276071,
              -0.59276071,
              0.5927607103
            ],
            [
              -0.59276071,
              0.59276071,
              -0.5927607102
            ],
            [
              0.59276071,
              -0.59276071,
              -0.5927607103
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -56.85083538279
        },
        "aug-pc-2": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.0
            ],
            [
              0.5901154082,
              0.5901154081,
              0.5901154084
            ],
            [
              -0.5901154083,
              -0.5901154084,
              0.5901154087
            ],
            [
              -0.5901154083,
              0.5901154084,
              -0.5901154086
            ],
            [
              0.5901154084,
              -0.5901154081,
              -0.5901154084
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -56.889740155854
        },
        "aug-pc-3": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.0
            ],
            [
              0.5899254358,
              0.589925435,
              0.5899254357
            ],
            [
              -0.5899254352,
              -0.5899254359,
              0.5899254361
            ],
            [
              -0.589925436,
              0.5899254361,
              -0.5899254365
            ],
            [
              0.5899254356,
              -0.5899254354,
              -0.5899254352
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -56.892882040898
        },
        "aug-pc-4": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.0
            ],
            [
              0.5899398229,
              0.5899398232,
              0.5899398369
            ],
            [
              -0.5899398227,
              -0.5899398224,
              0.5899398358
            ],
            [
              -0.5899398226,
              0.589939822,
              -0.5899398361
            ],
            [
              0.5899398223,
              -0.5899398228,
              -0.5899398366
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -56.893393842261
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -56.8528818576
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -56.8528866049
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -56.8533927465
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -56.8533975131
          }
        }
      }
    },
    "NH3": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              0.0263122296,
              -0.0263122296,
              -0.0263122297
            ],
            [
              0.5603228733,
              0.5877179505,
              0.5877179507
            ],
            [
              -0.5877179504,
              -0.5603228733,
              0.5877179506
            ],
            [
              -0.5877179506,
              0.5877179506,
              -0.5603228734
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -56.515551220484
        },
        "aug-pc-2": {
          "coordinates": [
            [
              0.0191933943,
              -0.0191933943,
              -0.0191933944
            ],
            [
              0.5625226231,
              0.5852584078,
              0.585258408
            ],
            [
              -0.5852584078,
              -0.5625226231,
              0.5852584079
            ],
            [
              -0.5852584079,
              0.5852584079,
              -0.5625226232
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -56.550710878863
        },
        "aug-pc-3": {
          "coordinates": [
            [
              0.0193189538,
              -0.0193189537,
              -0.0193189539
            ],
            [
              0.5621451835,
              0.5851324677,
              0.5851324678
            ],
            [
              -0.5851324677,
              -0.5621451835,
              0.5851324678
            ],
            [
              -0.5851324678,
              0.5851324678,
              -0.5621451836
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -56.553732363392
        },
        "aug-pc-4": {
          "coordinates": [
            [
              0.0194326325,
              -0.0194326325,
              -0.0194326361
            ],
            [
              0.5620555251,
              0.5851444744,
              0.5851444831
            ],
            [
              -0.5851444744,
              -0.5620555251,
              0.5851444831
            ],
            [
              -0.5851444814,
              0.5851444813,
              -0.5620555319
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -56.55424808644
        }
      }
    },
    "HCOOH": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              -0.1323732851,
              0.3992493189,
              0.000206979
            ],
            [
              -1.1369144247,
              -0.2637703986,
              -2.23797e-05
            ],
            [
              1.1207490969,
              -0.0934802797,
              0.0002317501
            ],
            [
              -0.0952335091,
              1.5024713375,
              0.0005430543
            ],
            [
              1.0386161221,
              -1.0652139782,
              -2.04036e-05
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -189.644172401326
        },
        "aug-pc-2": {
          "coordinates": [
            [
              -0.1332050567,
              0.3989632458,
              0.0003133585
            ],
            [
              -1.1336809383,
              -0.2604039961,
              -4.77085e-05
            ],
            [
              1.1175034128,
              -0.0944392775,
              0.000232393
            ],
            [
              -0.094536256,
              1.4962603103,
              0.0004805896
            ],
            [
              1.0387628384,
              -1.0611242825,
              -3.96325e-05
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -189.754688824344
        },
        "aug-pc-3": {
          "coordinates": [
            [
              -0.1330666862,
              0.3987499758,
              0.0002176877
            ],
            [
              -1.1329800176,
              -0.2600618997,
              -2.40875e-05
            ],
            [
              1.1167092734,
              -0.0946022263,
              0.0002314904
            ],
            [
              -0.09472091,
              1.4962424198,
              0.0005371519
            ],
            [
              1.0389023405,
              -1.0610722696,
              -2.32425e-05
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -189.764544400056
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -0.1330113986,
              0.3987892088,
              0.0001683238
            ],
            [
              -1.1327472119,
              -0.2602002265,
              -7.3277e-06
            ],
            [
              1.1166394245,
              -0.0946007396,
              0.0002301733
            ],
            [
              -0.0947551699,
              1.4963531661,
              0.0005528651
            ],
            [
              1.0387183559,
              -1.061085409,
              -5.0344e-06
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -189.76597958005
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -189.7244407605
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -189.7244488817
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -189.7258737898
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -189.7258819743
          }
        }
      }
    },
    "HCOO-": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              -0.059318893,
              0.3600012527,
              0.0002341697
            ],
            [
              -1.1641576259,
              -0.2361514048,
              -2.51577e-05
            ],
            [
              1.1112914661,
              -0.0935788874,
              0.0002317892
            ],
            [
              -0.1310427161,
              1.504724824,
              0.0005195596
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -189.090026795574
        },
        "aug-pc-2": {
          "coordinates": [
            [
              -0.0593413101,
              0.3603672828,
              0.0002702174
            ],
            [
              -1.1594871532,
              -0.2339502899,
              0.0008092809
            ],
            [
              1.1063926768,
              -0.0919511444,
              0.0010794189
            ],
            [
              -0.1307919821,
              1.500529936,
              -0.0011985564
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -189.196177863511
        },
        "aug-pc-3": {
          "coordinates": [
            [
              -0.0593229886,
              0.3600865736,
              0.0002341431
            ],
            [
              -1.158647787,
              -0.2338498598,
              -2.40164e-05
            ],
            [
              1.1055503675,
              -0.0919508054,
              0.0002316618
            ],
            [
              -0.1308073606,
              1.5007098764,
              0.0005185722
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -189.205642554025
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -0.0593196139,
              0.3600383138,
              0.000234176
            ],
            [
              -1.1585880376,
              -0.2338228931,
              -2.40209e-05
            ],
            [
              1.1054878842,
              -0.0919312233,
              0.000231647
            ],
            [
              -0.1308080013,
              1.5007115871,
              0.0005185586
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -189.207062379236
        }
      }
    },
    "H2O": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.1169721857
            ],
            [
              0.0,
              0.7606954617,
              -0.4775875929
            ],
            [
              0.0,
              -0.7606954617,
              -0.4775875929
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -76.377291781804
        },
        "aug-pc-2": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.1127896831
            ],
            [
              0.0,
              0.7587881837,
              -0.4754963416
            ],
            [
              0.0,
              -0.7587881837,
              -0.4754963416
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -76.425948742024
        },
        "aug-pc-3": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.1126592293
            ],
            [
              0.0,
              0.7585473856,
              -0.4754311147
            ],
            [
              0.0,
              -0.7585473856,
              -0.4754311147
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -76.429872444481
        },
        "aug-pc-4": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.1126911061
            ],
            [
              0.0,
              0.7584989684,
              -0.4754470531
            ],
            [
              0.0,
              -0.7584989684,
              -0.4754470531
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -76.430380200147
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -76.3890352746
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -76.3890455308
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -76.3895405417
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -76.3895509342
          }
        }
      }
    },
    "OH-": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              0.0,
              -0.0053468455,
              0.1145491905
            ],
            [
              0.0,
              0.7618024749,
              -0.4784426
            ]
          ],
          "symbols": [
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -75.748846179637
        },
        "aug-pc-2": {
          "coordinates": [
            [
              0.0,
              -0.0032851987,
              0.1129555768
            ],
            [
              0.0,
              0.7597408281,
              -0.4768489863
            ]
          ],
          "symbols": [
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -75.793311905983
        },
        "aug-pc-3": {
          "coordinates": [
            [
              0.0,
              -0.0031243064,
              0.11283121
            ],
            [
              0.0,
              0.7595799358,
              -0.4767246196
            ]
          ],
          "symbols": [
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -75.797021740069
        },
        "aug-pc-4": {
          "coordinates": [
            [
              0.0,
              -0.0031150998,
              0.1128240937
            ],
            [
              0.0,
              0.7595707292,
              -0.4767175032
            ]
          ],
          "symbols": [
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -75.797585341279
        }
      }
    },
    "H2S": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.1089722816
            ],
            [
              0.0,
              0.9724767964,
              -0.8301756408
            ],
            [
              0.0,
              -0.9724767964,
              -0.8301756408
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -399.359196815431
        },
        "aug-pc-2": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.1047173999
            ],
            [
              0.0,
              0.9652829552,
              -0.8280482
            ],
            [
              0.0,
              -0.9652829552,
              -0.8280482
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -399.382496528521
        },
        "aug-pc-3": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.1040123741
            ],
            [
              0.0,
              0.9643884002,
              -0.8276956871
            ],
            [
              0.0,
              -0.9643884002,
              -0.8276956871
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -399.38658041773
        },
        "aug-pc-4": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.1039682743
            ],
            [
              0.0,
              0.964326608,
              -0.8276736371
            ],
            [
              0.0,
              -0.964326608,
              -0.8276736371
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -399.386916155448
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -399.3474974711
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -399.3474999628
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -399.3478296716
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -399.3478321569
          }
        }
      }
    },
    "SH-": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              0.0,
              -0.0077111103,
              0.1070494275
            ],
            [
              0.0,
              0.9703129536,
              -0.8329197493
            ]
          ],
          "symbols": [
            "S",
            "H"
          ],
          "charge": -1,
          "energy": -398.796498303781
        },
        "aug-pc-2": {
          "coordinates": [
            [
              0.0,
              -0.0039883389,
              0.1034715091
            ],
            [
              0.0,
              0.9665901822,
              -0.8293418309
            ]
          ],
          "symbols": [
            "S",
            "H"
          ],
          "charge": -1,
          "energy": -398.81588431869
        },
        "aug-pc-3": {
          "coordinates": [
            [
              0.0,
              -0.0034925874,
              0.1029950473
            ],
            [
              0.0,
              0.9660944307,
              -0.8288653691
            ]
          ],
          "symbols": [
            "S",
            "H"
          ],
          "charge": -1,
          "energy": -398.819236694653
        },
        "aug-pc-4": {
          "coordinates": [
            [
              0.0,
              -0.0034676604,
              0.1029710901
            ],
            [
              0.0,
              0.9660695037,
              -0.8288414119
            ]
          ],
          "symbols": [
            "S",
            "H"
          ],
          "charge": -1,
          "energy": -398.81951492721
        }
      }
    },
    "H3O+": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              2.0129e-06,
              2.91746e-05,
              -0.0873032476
            ],
            [
              -0.8984079015,
              -0.2662696835,
              0.2114737185
            ],
            [
              0.6798428597,
              -0.6448442205,
              0.2114887777
            ],
            [
              0.2185720289,
              0.9112477295,
              0.2114097515
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -76.646312820079
        },
        "aug-pc-2": {
          "coordinates": [
            [
              1.8937e-06,
              3.03367e-05,
              -0.0710909196
            ],
            [
              -0.8988937668,
              -0.2664137304,
              0.2060693085
            ],
            [
              0.680211588,
              -0.6451958464,
              0.2060844768
            ],
            [
              0.2186892851,
              0.91174224,
              0.2060061344
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -76.700833542624
        },
        "aug-pc-3": {
          "coordinates": [
            [
              1.5294e-06,
              3.0128e-05,
              -0.0721348637
            ],
            [
              -0.8982755105,
              -0.2662305601,
              0.2064171044
            ],
            [
              0.679743603,
              -0.6447511945,
              0.2064329205
            ],
            [
              0.218539378,
              0.9111146266,
              0.2063538388
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -76.705049326944
        },
        "aug-pc-4": {
          "coordinates": [
            [
              1.3589e-06,
              3.00806e-05,
              -0.0723657784
            ],
            [
              -0.8981960828,
              -0.2662070332,
              0.2064944496
            ],
            [
              0.6796835382,
              -0.6446940443,
              0.206509595
            ],
            [
              0.2185201857,
              0.911033997,
              0.2064307338
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -76.705569333994
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -76.667332709
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -76.667339794
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -76.6678507128
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -76.6678578608
          }
        }
      }
    },
    "H3S+": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              -1.69791e-05,
              -4.0375e-05,
              -0.1333528185
            ],
            [
              -0.09718718,
              1.1464984798,
              0.6065105337
            ],
            [
              -0.9454257719,
              -0.6579069383,
              0.6047295624
            ],
            [
              1.0413859311,
              -0.4903581665,
              0.6058677224
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -399.636791956548
        },
        "aug-pc-2": {
          "coordinates": [
            [
              -2.22976e-05,
              -4.58453e-05,
              -0.1278958417
            ],
            [
              -0.096625628,
              1.1398404529,
              0.6046873343
            ],
            [
              -0.9399597947,
              -0.6540889664,
              0.6029150082
            ],
            [
              1.0353637203,
              -0.4875126413,
              0.6040484992
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -399.661655954667
        },
        "aug-pc-3": {
          "coordinates": [
            [
              -2.20639e-05,
              -4.83948e-05,
              -0.1271697582
            ],
            [
              -0.0965465107,
              1.1388787964,
              0.6044454873
            ],
            [
              -0.9391691807,
              -0.6535351046,
              0.6026735247
            ],
            [
              1.0344937552,
              -0.487102297,
              0.6038057462
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -399.666563778057
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -2.16884e-05,
              -4.95314e-05,
              -0.1271342779
            ],
            [
              -0.0965328624,
              1.1387052151,
              0.6044340155
            ],
            [
              -0.9390261907,
              -0.6534343141,
              0.6026617126
            ],
            [
              1.0343367414,
              -0.4870283696,
              0.6037935498
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -399.666959444571
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -399.628894138
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -399.6288957504
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -399.6292862142
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -399.6292877597
          }
        }
      }
    },
    "COH+": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              7.4e-09,
              -7.4e-09,
              -0.5178225907
            ],
            [
              0.0,
              0.0,
              0.5921204979
            ],
            [
              0.0,
              0.0,
              -1.6216349072
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -113.46766968409
        },
        "aug-pc-2": {
          "coordinates": [
            [
              7.3e-09,
              -7.4e-09,
              -0.5183870782
            ],
            [
              0.0,
              0.0,
              0.5849216846
            ],
            [
              0.0,
              0.0,
              -1.6138716062
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -113.535557220511
        },
        "aug-pc-3": {
          "coordinates": [
            [
              7.3e-09,
              -7.4e-09,
              -0.5182114041
            ],
            [
              0.0,
              0.0,
              0.5844464136
            ],
            [
              0.0,
              0.0,
              -1.6135720095
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -113.541633503838
        },
        "aug-pc-4": {
          "coordinates": [
            [
              7.3e-09,
              -7.4e-09,
              -0.5181732414
            ],
            [
              0.0,
              0.0,
              0.5844504762
            ],
            [
              0.0,
              0.0,
              -1.6136142349
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -113.542555316587
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -113.5043175861
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -113.5043203914
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -113.505237936
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -113.5052406754
          }
        }
      }
    },
    "CO": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              7.5e-09,
              -7.5e-09,
              -0.5368513186
            ],
            [
              0.0,
              0.0,
              0.5972026665
            ]
          ],
          "symbols": [
            "C",
            "O"
          ],
          "charge": 0,
          "energy": -113.234916726821
        },
        "aug-pc-2": {
          "coordinates": [
            [
              7.4e-09,
              -7.5e-09,
              -0.5333302535
            ],
            [
              0.0,
              0.0,
              0.5936816014
            ]
          ],
          "symbols": [
            "C",
            "O"
          ],
          "charge": 0,
          "energy": -113.29915324339
        },
        "aug-pc-3": {
          "coordinates": [
            [
              7.4e-09,
              -7.5e-09,
              -0.5327857314
            ],
            [
              0.0,
              0.0,
              0.5931370793
            ]
          ],
          "symbols": [
            "C",
            "O"
          ],
          "charge": 0,
          "energy": -113.305283346938
        },
        "aug-pc-4": {
          "coordinates": [
            [
              7.4e-09,
              -7.5e-09,
              -0.5327657609
            ],
            [
              0.0,
              0.0,
              0.5931171087
            ]
          ],
          "symbols": [
            "C",
            "O"
          ],
          "charge": 0,
          "energy": -113.306222880008
        }
      }
    },
    "N2H+": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              -0.0001630257,
              0.4423096592,
              0.0
            ],
            [
              0.0001375537,
              -0.6541676733,
              0.0
            ],
            [
              -0.0004485281,
              1.4839430139,
              0.0
            ]
          ],
          "symbols": [
            "N",
            "N",
            "H"
          ],
          "charge": 1,
          "energy": -109.640071714993
        },
        "aug-pc-2": {
          "coordinates": [
            [
              -0.0001627933,
              0.4415024894,
              0.0
            ],
            [
              0.0001358131,
              -0.6470930203,
              0.0
            ],
            [
              -0.0004470197,
              1.477675531,
              0.0
            ]
          ],
          "symbols": [
            "N",
            "N",
            "H"
          ],
          "charge": 1,
          "energy": -109.709223727571
        },
        "aug-pc-3": {
          "coordinates": [
            [
              -0.0001627253,
              0.441254228,
              0.0
            ],
            [
              0.0001356948,
              -0.6465319835,
              0.0
            ],
            [
              -0.0004469694,
              1.4773627556,
              0.0
            ]
          ],
          "symbols": [
            "N",
            "N",
            "H"
          ],
          "charge": 1,
          "energy": -109.715251735895
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -0.0001626213,
              0.4412128109,
              -0.0
            ],
            [
              0.0001356602,
              -0.6465549725,
              0.0
            ],
            [
              -0.0004470389,
              1.4774271615,
              0.0
            ]
          ],
          "symbols": [
            "N",
            "N",
            "H"
          ],
          "charge": 1,
          "energy": -109.716257546404
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -109.6798239497
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -109.6798282093
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -109.6808256513
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -109.6808298568
          }
        }
      }
    },
    "N2": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              1.4293e-06,
              0.4504524256,
              0.0
            ],
            [
              5.49232e-05,
              -0.6517821022,
              0.0
            ]
          ],
          "symbols": [
            "N",
            "N"
          ],
          "charge": 0,
          "energy": -109.449319416005
        },
        "aug-pc-2": {
          "coordinates": [
            [
              1.6437e-06,
              0.4460330045,
              0.0
            ],
            [
              5.47088e-05,
              -0.647362681,
              0.0
            ]
          ],
          "symbols": [
            "N",
            "N"
          ],
          "charge": 0,
          "energy": -109.512551335891
        },
        "aug-pc-3": {
          "coordinates": [
            [
              1.6666e-06,
              0.4455620269,
              0.0
            ],
            [
              5.46859e-05,
              -0.6468917034,
              0.0
            ]
          ],
          "symbols": [
            "N",
            "N"
          ],
          "charge": 0,
          "energy": -109.518488203422
        },
        "aug-pc-4": {
          "coordinates": [
            [
              1.6671e-06,
              0.4455518708,
              0.0
            ],
            [
              5.46853e-05,
              -0.6468815473,
              0.0
            ]
          ],
          "symbols": [
            "N",
            "N"
          ],
          "charge": 0,
          "energy": -109.519513914121
        }
      }
    },
    "CO2H+": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              -0.0016427124,
              0.1034549532,
              0.0
            ],
            [
              0.0596253704,
              -1.1167329435,
              0.0
            ],
            [
              -0.1769191591,
              1.2200949727,
              0.0
            ],
            [
              0.9479945009,
              -1.5579509823,
              0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -188.680104217385
        },
        "aug-pc-2": {
          "coordinates": [
            [
              0.0002320388,
              0.1046165685,
              0.0
            ],
            [
              0.0645478848,
              -1.1111402052,
              0.0
            ],
            [
              -0.178988162,
              1.2150563084,
              0.0
            ],
            [
              0.9432662385,
              -1.5596666716,
              0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -188.79368629634
        },
        "aug-pc-3": {
          "coordinates": [
            [
              0.0002953421,
              0.1044615453,
              0.0
            ],
            [
              0.0645212459,
              -1.1107869315,
              0.0
            ],
            [
              -0.1787625299,
              1.2142651826,
              0.0
            ],
            [
              0.9430039418,
              -1.5590737965,
              0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -188.803532942356
        },
        "aug-pc-4": {
          "coordinates": [
            [
              0.0002900513,
              0.104396631,
              0.0
            ],
            [
              0.0644079105,
              -1.1108563664,
              0.0
            ],
            [
              -0.1786732275,
              1.2142037736,
              0.0
            ],
            [
              0.9430332657,
              -1.5588780382,
              0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -188.805005354482
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -188.7674374853
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -188.7674450108
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -188.7689081579
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -188.7689158245
          }
        }
      }
    },
    "CO2": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              -0.0381821401,
              0.062718797,
              0.0
            ],
            [
              0.0740708315,
              -1.0983974247,
              0.0
            ],
            [
              -0.1504351131,
              1.2238350169,
              0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O"
          ],
          "charge": 0,
          "energy": -188.472113335108
        },
        "aug-pc-2": {
          "coordinates": [
            [
              -0.03818214,
              0.0627188021,
              0.0
            ],
            [
              0.0735959095,
              -1.0930152949,
              0.0
            ],
            [
              -0.1499601911,
              1.2184528819,
              0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O"
          ],
          "charge": 0,
          "energy": -188.581141538892
        },
        "aug-pc-3": {
          "coordinates": [
            [
              -0.0381821423,
              0.0627188022,
              0.0
            ],
            [
              0.0735398075,
              -1.092383924,
              0.0
            ],
            [
              -0.1499040868,
              1.217821511,
              0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O"
          ],
          "charge": 0,
          "energy": -188.590514085704
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -0.0381821435,
              0.0627188206,
              -0.0
            ],
            [
              0.0735385406,
              -1.0923732611,
              0.0
            ],
            [
              -0.1499028188,
              1.2178108297,
              0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O"
          ],
          "charge": 0,
          "energy": -188.591964307481
        }
      }
    },
    "CH2OH+": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              -1.3945709522,
              -0.5645814022,
              0.014948425
            ],
            [
              -2.0791139254,
              0.4796859588,
              -0.0246136806
            ],
            [
              -0.448298345,
              -0.6151399611,
              0.5708115508
            ],
            [
              -1.8014812897,
              -1.4184957028,
              -0.53911469
            ],
            [
              -1.7102154878,
              1.2464011072,
              0.4750083949
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -114.701123587534
        },
        "aug-pc-2": {
          "coordinates": [
            [
              -1.3943050353,
              -0.5644630327,
              0.0155953696
            ],
            [
              -2.075408013,
              0.4778425181,
              -0.0229851554
            ],
            [
              -0.4535731645,
              -0.6159178857,
              0.5672151888
            ],
            [
              -1.7987507857,
              -1.4126360705,
              -0.5355829531
            ],
            [
              -1.7116430016,
              1.2430444709,
              0.47279755
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -114.770797436268
        },
        "aug-pc-3": {
          "coordinates": [
            [
              -1.3945407084,
              -0.563980943,
              0.0154641271
            ],
            [
              -2.0750469805,
              0.4775722915,
              -0.0228827713
            ],
            [
              -0.4539315687,
              -0.6158739678,
              0.5670576215
            ],
            [
              -1.7985553266,
              -1.4125102547,
              -0.5353329272
            ],
            [
              -1.7116054159,
              1.2426628739,
              0.4727339499
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -114.777219758434
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -1.3944656822,
              -0.563887799,
              0.0153296519
            ],
            [
              -2.0750477952,
              0.4775188512,
              -0.0229211755
            ],
            [
              -0.4539605799,
              -0.6158102724,
              0.5671170937
            ],
            [
              -1.7986335272,
              -1.4124968934,
              -0.535263679
            ],
            [
              -1.7115724157,
              1.2425461134,
              0.4727781088
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -114.778148419023
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -114.7389161946
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -114.7389233742
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -114.7398439528
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -114.7398512971
          }
        }
      }
    },
    "CH2O": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              -1.4283279021,
              -0.5315578578,
              0.0063413478
            ],
            [
              -2.0609784095,
              0.4936221898,
              -0.0086692788
            ],
            [
              -0.4636077557,
              -0.6224139746,
              0.5588939881
            ],
            [
              -1.7725648825,
              -1.4461581441,
              -0.5314868129
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -114.421718062641
        },
        "aug-pc-2": {
          "coordinates": [
            [
              -1.4280314936,
              -0.5320383958,
              0.0063482959
            ],
            [
              -2.0579954231,
              0.48875559,
              -0.008609908
            ],
            [
              -0.4687964784,
              -0.6219533881,
              0.5559117933
            ],
            [
              -1.7706555547,
              -1.4412715926,
              -0.5285709372
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -114.487847370645
        },
        "aug-pc-3": {
          "coordinates": [
            [
              -1.4282542715,
              -0.5316771156,
              0.0063431197
            ],
            [
              -2.057709512,
              0.4882950769,
              -0.0086034158
            ],
            [
              -0.4689274124,
              -0.6219678534,
              0.5558278509
            ],
            [
              -1.770587754,
              -1.4411578945,
              -0.5284883106
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -114.493928423501
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -1.4282633581,
              -0.5316626039,
              0.0063428682
            ],
            [
              -2.0576813649,
              0.4882487477,
              -0.0086022168
            ],
            [
              -0.4689283495,
              -0.6219464125,
              0.5558345593
            ],
            [
              -1.7706058774,
              -1.4411475178,
              -0.5284959666
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -114.494845312935
        }
      }
    },
    "F-": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F"
          ],
          "charge": -1,
          "energy": -99.79129558
        },
        "aug-pc-2": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F"
          ],
          "charge": -1,
          "energy": -99.85047657
        },
        "aug-pc-3": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F"
          ],
          "charge": -1,
          "energy": -99.85487816
        },
        "aug-pc-4": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F"
          ],
          "charge": -1,
          "energy": -99.85532709
        }
      }
    },
    "FHF-": {
      "optimized_geometry": {
        "aug-pc-1": {
          "coordinates": [
            [
              1.1525451322,
              0.0,
              0.0
            ],
            [
              -1.1525451322,
              0.0,
              0.0
            ],
            [
              0.0,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F",
            "F",
            "H"
          ],
          "charge": -1,
          "energy": -200.250516153354
        },
        "aug-pc-2": {
          "coordinates": [
            [
              1.1465854203,
              0.0,
              0.0
            ],
            [
              -1.1465854203,
              0.0,
              0.0
            ],
            [
              0.0,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F",
            "F",
            "H"
          ],
          "charge": -1,
          "energy": -200.374205139975
        },
        "aug-pc-3": {
          "coordinates": [
            [
              1.1462403144,
              0.0,
              0.0
            ],
            [
              -1.1462402691,
              0.0,
              0.0
            ],
            [
              -4.53e-08,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F",
            "F",
            "H"
          ],
          "charge": -1,
          "energy": -200.383090146448
        },
        "aug-pc-4": {
          "coordinates": [
            [
              1.1462338656,
              0.0,
              0.0
            ],
            [
              -1.1462338655,
              0.0,
              0.0
            ],
            [
              0.0,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F",
            "F",
            "H"
          ],
          "charge": -1,
          "energy": -200.383953468935
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -200.3497978425
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -200.3497977491
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -200.3506546007
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -200.3506545092
          }
        }
      }
    }
  },
  "spw92": {
    "HCN": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              0.0,
              0.0,
              -0.4970570221
            ],
            [
              0.0,
              0.0,
              0.6530549355
            ],
            [
              0.0,
              0.0,
              -1.5759479132
            ]
          ],
          "symbols": [
            "C",
            "N",
            "H"
          ],
          "charge": 0,
          "energy": -92.656964104581
        },
        "aug-pc-4": {
          "coordinates": [
            [
              5.2e-09,
              -2e-10,
              -0.4970451318
            ],
            [
              -2.6e-09,
              1e-10,
              0.6530497864
            ],
            [
              -2.6e-09,
              1e-10,
              -1.5759546545
            ]
          ],
          "symbols": [
            "C",
            "N",
            "H"
          ],
          "charge": 0,
          "energy": -92.65711945829
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -92.6174028679
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -92.6174069377
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -92.617559028
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -92.6175631087
          }
        },
        "epc172": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -92.646347208
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -92.6463466152
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -92.6464974815
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -92.6464968674
          }
        }
      }
    },
    "CN-": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              0.0,
              0.0,
              -0.5156038565
            ],
            [
              0.0,
              0.0,
              0.6573722123
            ]
          ],
          "symbols": [
            "C",
            "N"
          ],
          "charge": -1,
          "energy": -92.100148558971
        },
        "aug-pc-4": {
          "coordinates": [
            [
              5.2e-09,
              -2e-10,
              -0.5155972289
            ],
            [
              -2.6e-09,
              1e-10,
              0.6573655847
            ]
          ],
          "symbols": [
            "C",
            "N"
          ],
          "charge": -1,
          "energy": -92.100303728845
        }
      }
    },
    "HNO2": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              -0.1688405153,
              0.4832923819,
              6.26411e-05
            ],
            [
              1.0358436008,
              -0.2620513755,
              9.10029e-05
            ],
            [
              -1.0986912058,
              -0.2187245011,
              -7.23717e-05
            ],
            [
              1.7156501202,
              0.4437374948,
              0.0001627276
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O",
            "H"
          ],
          "charge": 0,
          "energy": -204.322782614718
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -0.1687762173,
              0.4832616099,
              3.85239e-05
            ],
            [
              1.035747263,
              -0.2619731036,
              9.0337e-05
            ],
            [
              -1.0986442267,
              -0.2187349457,
              -6.03484e-05
            ],
            [
              1.7156351809,
              0.4437004393,
              0.0001754875
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O",
            "H"
          ],
          "charge": 0,
          "energy": -204.323186890123
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -204.2833402328
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -204.2833476013
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -204.2837437016
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -204.283751162
          }
        },
        "epc172": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -204.3127264162
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -204.3127344192
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -204.3131288439
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -204.3131376483
          }
        }
      }
    },
    "NO2-": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              -0.0758587593,
              0.4384496765,
              -0.0004337808
            ],
            [
              0.9939424222,
              -0.2062081121,
              -0.000412777
            ],
            [
              -1.1372585884,
              -0.2199507385,
              0.0004020449
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O"
          ],
          "charge": -1,
          "energy": -203.786208010982
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -0.0758558363,
              0.4381787197,
              -0.0004336031
            ],
            [
              0.9939672761,
              -0.2060738666,
              -0.000412875
            ],
            [
              -1.1372863653,
              -0.2198140273,
              0.0004019652
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O"
          ],
          "charge": -1,
          "energy": -203.786656794764
        }
      }
    },
    "NH4+": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              -3e-10,
              -8e-10,
              -7e-10
            ],
            [
              0.5970481719,
              0.5970481723,
              0.5970481725
            ],
            [
              -0.5970481731,
              -0.5970481726,
              0.5970481745
            ],
            [
              -0.5970481729,
              0.5970481741,
              -0.5970481728
            ],
            [
              0.5970481744,
              -0.5970481731,
              -0.5970481734
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -56.43738442478
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -0.0,
              0.0,
              -2e-10
            ],
            [
              0.5970469971,
              0.5970469971,
              0.5970470064
            ],
            [
              -0.5970469971,
              -0.5970469971,
              0.5970470063
            ],
            [
              -0.5970469975,
              0.5970469974,
              -0.5970470062
            ],
            [
              0.5970469975,
              -0.5970469975,
              -0.5970470063
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -56.43750455164
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -56.3984688834
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -56.3984731509
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -56.3985896595
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -56.3985939304
          }
        },
        "epc172": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -56.4275239471
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -56.427522103
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -56.4276405239
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -56.4276390021
          }
        }
      }
    },
    "NH3": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              0.0154452678,
              -0.0154452678,
              -0.0154452679
            ],
            [
              0.5743760665,
              0.5893110661,
              0.5893110663
            ],
            [
              -0.5893110661,
              -0.5743760664,
              0.5893110663
            ],
            [
              -0.5893110663,
              0.5893110663,
              -0.5743760666
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -56.108141559508
        },
        "aug-pc-4": {
          "coordinates": [
            [
              0.0154316834,
              -0.0154316834,
              -0.0154316883
            ],
            [
              0.5743892696,
              0.5893108713,
              0.5893108823
            ],
            [
              -0.5893108713,
              -0.5743892696,
              0.5893108822
            ],
            [
              -0.5893108799,
              0.5893108798,
              -0.574389278
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -56.108251223597
        }
      }
    },
    "HCOOH": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              -0.1279969024,
              0.3972594502,
              0.0002156762
            ],
            [
              -1.125037213,
              -0.2669794228,
              -4.77733e-05
            ],
            [
              1.1130834775,
              -0.0894793299,
              0.0002484445
            ],
            [
              -0.0971009441,
              1.5075417085,
              0.0005316987
            ],
            [
              1.031895582,
              -1.069086406,
              -9.0461e-06
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -188.435881480296
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -0.1277880811,
              0.3971158218,
              0.0002353864
            ],
            [
              -1.1250704692,
              -0.266947839,
              -2.86023e-05
            ],
            [
              1.1131200534,
              -0.0893660976,
              0.0002324771
            ],
            [
              -0.0971070699,
              1.507376011,
              0.0005261158
            ],
            [
              1.0316895668,
              -1.0689218963,
              -2.6377e-05
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -188.436225093111
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -188.3969268553
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -188.3969338222
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -188.3972704772
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -188.3972775276
          }
        },
        "epc172": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -188.4263452775
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -188.4263519174
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -188.4266881478
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -188.4266957307
          }
        }
      }
    },
    "HCOO-": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              -0.0590586933,
              0.3558488238,
              0.0002330862
            ],
            [
              -1.156484774,
              -0.2350799689,
              -2.41209e-05
            ],
            [
              1.1035590207,
              -0.0934417087,
              0.0002310881
            ],
            [
              -0.1312433221,
              1.5076686385,
              0.0005203074
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -187.891069003765
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -0.0590584478,
              0.3558496158,
              0.0002331316
            ],
            [
              -1.1564563529,
              -0.2350954018,
              -2.41393e-05
            ],
            [
              1.1035329655,
              -0.0934601963,
              0.000231067
            ],
            [
              -0.1312459334,
              1.5077017668,
              0.0005203014
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -187.891398421311
        }
      }
    },
    "H2O": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.1144758389
            ],
            [
              0.0,
              0.7695849962,
              -0.4763394195
            ],
            [
              0.0,
              -0.7695849962,
              -0.4763394195
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -75.910749839199
        },
        "aug-pc-4": {
          "coordinates": [
            [
              0.0,
              -0.0,
              0.1144766684
            ],
            [
              0.0,
              0.7695686422,
              -0.4763398342
            ],
            [
              0.0,
              -0.7695686422,
              -0.4763398342
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -75.910880878932
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -75.8709380937
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -75.8709472257
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -75.8710672087
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -75.871076466
          }
        },
        "epc172": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -75.9004759272
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -75.9004976396
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -75.9006057469
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -75.9006285278
          }
        }
      }
    },
    "OH-": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              0.0,
              -0.0068511329,
              0.1157119758
            ],
            [
              0.0,
              0.7633067623,
              -0.4796053854
            ]
          ],
          "symbols": [
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -75.293402718476
        },
        "aug-pc-4": {
          "coordinates": [
            [
              0.0,
              -0.0068509343,
              0.1157118225
            ],
            [
              0.0,
              0.7633065637,
              -0.479605232
            ]
          ],
          "symbols": [
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -75.293642435343
        }
      }
    },
    "H2S": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              0.0,
              -0.0,
              0.1131341573
            ],
            [
              0.0,
              0.9678064904,
              -0.8322565787
            ],
            [
              0.0,
              -0.9678064904,
              -0.8322565787
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -398.023449787461
        },
        "aug-pc-4": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.1131047226
            ],
            [
              0.0,
              0.9677769513,
              -0.8322418613
            ],
            [
              0.0,
              -0.9677769513,
              -0.8322418613
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -398.023813928928
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -397.9854225657
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -397.9854247601
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -397.9857860059
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -397.9857881815
          }
        },
        "epc172": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -398.0142893319
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -398.0142848021
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -398.0146479745
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -398.0146435771
          }
        }
      }
    },
    "SH-": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              0.0,
              -0.0074551195,
              0.1068033974
            ],
            [
              0.0,
              0.9700569628,
              -0.8326737192
            ]
          ],
          "symbols": [
            "S",
            "H"
          ],
          "charge": -1,
          "energy": -397.469731226023
        },
        "aug-pc-4": {
          "coordinates": [
            [
              0.0,
              -0.0074354665,
              0.106784509
            ],
            [
              0.0,
              0.9700373098,
              -0.8326548308
            ]
          ],
          "symbols": [
            "S",
            "H"
          ],
          "charge": -1,
          "energy": -397.470047471998
        }
      }
    },
    "H3O+": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              2.032e-06,
              3.05645e-05,
              -0.0624034804
            ],
            [
              -0.9139310021,
              -0.2708718837,
              0.2031735776
            ],
            [
              0.6915893629,
              -0.6559877719,
              0.2031896537
            ],
            [
              0.2223486072,
              0.9269920911,
              0.2031092491
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -76.17875117942
        },
        "aug-pc-4": {
          "coordinates": [
            [
              1.7727e-06,
              3.05338e-05,
              -0.0623191149
            ],
            [
              -0.9139419686,
              -0.2708752141,
              0.2031459168
            ],
            [
              0.6915976786,
              -0.6559953997,
              0.2031611955
            ],
            [
              0.2223515174,
              0.9270030801,
              0.2030810027
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -76.178897136212
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -76.1420280503
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -76.1420342031
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -76.1421734038
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -76.1421794645
          }
        },
        "epc172": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -76.1714323381
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -76.1714422902
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -76.1715779035
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -76.1715926185
          }
        }
      }
    },
    "H3S+": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              -2.28496e-05,
              -3.09829e-05,
              -0.1411273734
            ],
            [
              -0.0970215975,
              1.1448185305,
              0.6090990298
            ],
            [
              -0.9440518886,
              -0.6569682487,
              0.607319963
            ],
            [
              1.0398523357,
              -0.4896262988,
              0.6084633806
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -398.293173517523
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -2.27355e-05,
              -3.1148e-05,
              -0.1411216543
            ],
            [
              -0.0970140839,
              1.1447258185,
              0.6090971267
            ],
            [
              -0.9439756445,
              -0.6569148209,
              0.6073181362
            ],
            [
              1.0397684637,
              -0.4895868495,
              0.6084613914
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -398.293570803391
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -398.2566541849
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -398.256655575
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -398.2570520073
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -398.2570533269
          }
        },
        "epc172": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -398.2854073323
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -398.2854104423
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -398.2857993869
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -398.2858030481
          }
        }
      }
    },
    "COH+": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              7.3e-09,
              -7.4e-09,
              -0.5136926086
            ],
            [
              -0.0,
              0.0,
              0.5913563598
            ],
            [
              -0.0,
              0.0,
              -1.6250007513
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -112.702422012594
        },
        "aug-pc-4": {
          "coordinates": [
            [
              7.4e-09,
              -7.5e-09,
              -0.5136703906
            ],
            [
              -3.7e-09,
              3.7e-09,
              0.5913355292
            ],
            [
              -3.8e-09,
              3.8e-09,
              -1.6250021387
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -112.702631755221
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -112.6662082888
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -112.666210677
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -112.6664186319
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -112.666420948
          }
        },
        "epc172": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -112.6950684302
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -112.6950699729
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -112.6952730915
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -112.6952748096
          }
        }
      }
    },
    "CO": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              7.4e-09,
              -7.5e-09,
              -0.5331256675
            ],
            [
              -0.0,
              0.0,
              0.5934770154
            ]
          ],
          "symbols": [
            "C",
            "O"
          ],
          "charge": 0,
          "energy": -112.473867653276
        },
        "aug-pc-4": {
          "coordinates": [
            [
              7.4e-09,
              -7.5e-09,
              -0.5331042477
            ],
            [
              -3.8e-09,
              3.8e-09,
              0.5934555955
            ]
          ],
          "symbols": [
            "C",
            "O"
          ],
          "charge": 0,
          "energy": -112.474061264115
        }
      }
    },
    "N2H+": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              -0.0001616484,
              0.4373285454,
              0.0
            ],
            [
              0.0001376096,
              -0.653511694,
              0.0
            ],
            [
              -0.0004499612,
              1.4882681488,
              0.0
            ]
          ],
          "symbols": [
            "N",
            "N",
            "H"
          ],
          "charge": 1,
          "energy": -108.88674524608
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -0.0001616493,
              0.4373006365,
              -0.0
            ],
            [
              0.0001376152,
              -0.6534983001,
              0.0
            ],
            [
              -0.000449966,
              1.4882826635,
              0.0
            ]
          ],
          "symbols": [
            "N",
            "N",
            "H"
          ],
          "charge": 1,
          "energy": -108.886956756132
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -108.8522133544
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -108.8522168175
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -108.8524241313
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -108.8524275648
          }
        },
        "epc172": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -108.8811792076
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -108.8811789771
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -108.8813886116
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -108.8813887514
          }
        }
      }
    },
    "N2": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              1.613e-06,
              0.446666284,
              0.0
            ],
            [
              5.47395e-05,
              -0.6479959605,
              0.0
            ]
          ],
          "symbols": [
            "N",
            "N"
          ],
          "charge": 0,
          "energy": -108.695619135533
        },
        "aug-pc-4": {
          "coordinates": [
            [
              1.6141e-06,
              0.4466435804,
              2.4e-09
            ],
            [
              5.47383e-05,
              -0.6479732569,
              -1.2e-09
            ]
          ],
          "symbols": [
            "N",
            "N"
          ],
          "charge": 0,
          "energy": -108.695818135989
        }
      }
    },
    "CO2H+": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              -0.0018067825,
              0.1103311763,
              0.0
            ],
            [
              0.0728482233,
              -1.099369685,
              -0.0
            ],
            [
              -0.1877221486,
              1.2222930322,
              -0.0
            ],
            [
              0.9457387078,
              -1.5843885237,
              -0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -187.48532767221
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -0.0018392534,
              0.1102928004,
              0.0
            ],
            [
              0.0727545739,
              -1.0994481704,
              -0.0
            ],
            [
              -0.1876276018,
              1.2222387498,
              -0.0
            ],
            [
              0.9457702812,
              -1.5842173797,
              -0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -187.485680913432
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -187.4502725159
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -187.4502790721
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -187.4506249038
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -187.4506316693
          }
        },
        "epc172": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -187.4796105716
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -187.4796314369
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -187.4799637361
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -187.4799879287
          }
        }
      }
    },
    "CO2": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              -0.0381821395,
              0.0627187978,
              0.0
            ],
            [
              0.0736613702,
              -1.0936407838,
              0.0
            ],
            [
              -0.1500256523,
              1.2190783752,
              0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O"
          ],
          "charge": 0,
          "energy": -187.279812535795
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -0.0381821448,
              0.0627188203,
              -0.0
            ],
            [
              0.073659232,
              -1.0936210958,
              0.0
            ],
            [
              -0.1500235089,
              1.2190586646,
              0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O"
          ],
          "charge": 0,
          "energy": -187.280134498707
        }
      }
    },
    "CH2OH+": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              -1.3955675071,
              -0.5637667649,
              0.0148450077
            ],
            [
              -2.0735233674,
              0.4743224077,
              -0.0231379217
            ],
            [
              -0.443219921,
              -0.6180199252,
              0.5728018636
            ],
            [
              -1.8055637315,
              -1.4225686663,
              -0.5431630881
            ],
            [
              -1.715805473,
              1.2579029486,
              0.4756941385
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -113.918731855343
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -1.3955007417,
              -0.5637114509,
              0.014708868
            ],
            [
              -2.0735188107,
              0.4743244822,
              -0.0231530617
            ],
            [
              -0.4432564144,
              -0.6179870852,
              0.5728409961
            ],
            [
              -1.8056073605,
              -1.4225993896,
              -0.5430970697
            ],
            [
              -1.7157966728,
              1.2578434433,
              0.4757402673
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -113.918954754868
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -113.8815273493
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -113.881533479
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -113.8817503196
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -113.8817565899
          }
        },
        "epc172": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -113.9108402458
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -113.9108492701
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -113.911061751
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -113.9110726499
          }
        }
      }
    },
    "CH2O": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              -1.4297857068,
              -0.5291936472,
              0.0063074484
            ],
            [
              -2.058783707,
              0.4900333804,
              -0.0086297601
            ],
            [
              -0.4600061862,
              -0.6192853635,
              0.5622047525
            ],
            [
              -1.7769033501,
              -1.4480621563,
              -0.5348031965
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -113.646038348779
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -1.4297899027,
              -0.5291868677,
              0.006307388
            ],
            [
              -2.0587766821,
              0.4900211393,
              -0.0086291122
            ],
            [
              -0.4600029704,
              -0.6192796313,
              0.5622083262
            ],
            [
              -1.7769093947,
              -1.4480624268,
              -0.5348073579
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -113.64624916386
        }
      }
    },
    "F-": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F"
          ],
          "charge": -1,
          "energy": -99.26370852
        },
        "aug-pc-4": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F"
          ],
          "charge": -1,
          "energy": -99.26387202
        }
      }
    },
    "FHF-": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              1.1484452428,
              0.0,
              0.0
            ],
            [
              -1.1484451896,
              0.0,
              0.0
            ],
            [
              -5.32e-08,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F",
            "F",
            "H"
          ],
          "charge": -1,
          "energy": -199.197413071568
        },
        "aug-pc-4": {
          "coordinates": [
            [
              1.1484630931,
              0.0,
              0.0
            ],
            [
              -1.1484630932,
              0.0,
              0.0
            ],
            [
              1e-10,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F",
            "F",
            "H"
          ],
          "charge": -1,
          "energy": -199.197675902648
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -199.1641734118
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -199.1641732159
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -199.164430457
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -199.164430262
          }
        },
        "epc172": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -199.1934938863
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -199.1934399381
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -199.193751242
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -199.1936972732
          }
        }
      }
    }
  },
  "pbe0": {
    "HCN": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              0.0,
              0.0,
              -0.4989292398
            ],
            [
              0.0,
              0.0,
              0.6455918659
            ],
            [
              0.0,
              0.0,
              -1.566612626
            ]
          ],
          "symbols": [
            "C",
            "N",
            "H"
          ],
          "charge": 0,
          "energy": -93.351445447727
        },
        "aug-pc-4": {
          "coordinates": [
            [
              5.2e-09,
              -2e-10,
              -0.4989148257
            ],
            [
              -2.6e-09,
              1e-10,
              0.6456057693
            ],
            [
              -2.6e-09,
              1e-10,
              -1.5666409436
            ]
          ],
          "symbols": [
            "C",
            "N",
            "H"
          ],
          "charge": 0,
          "energy": -93.351786606267
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -93.3108982934
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -93.3109029077
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -93.3112387534
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -93.3112434087
          }
        },
        "epc172": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -93.3397633065
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -93.3397657043
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -93.340098961
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -93.3401012093
          }
        }
      }
    },
    "CN-": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              0.0,
              0.0,
              -0.5139501781
            ],
            [
              0.0,
              0.0,
              0.6557185339
            ]
          ],
          "symbols": [
            "C",
            "N"
          ],
          "charge": -1,
          "energy": -92.782187913511
        },
        "aug-pc-4": {
          "coordinates": [
            [
              5.2e-09,
              -2e-10,
              -0.5139518054
            ],
            [
              -2.6e-09,
              1e-10,
              0.6557201612
            ]
          ],
          "symbols": [
            "C",
            "N"
          ],
          "charge": -1,
          "energy": -92.782523735081
        }
      }
    },
    "HNO2": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              -0.1616033356,
              0.4812413435,
              4.03393e-05
            ],
            [
              1.0274076475,
              -0.2503949376,
              0.0001073779
            ],
            [
              -1.0874835392,
              -0.2197376624,
              -5.53916e-05
            ],
            [
              1.7056412272,
              0.4351452566,
              0.0001516742
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O",
            "H"
          ],
          "charge": 0,
          "energy": -205.591776055201
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -0.1615107071,
              0.4812214612,
              0.0001474555
            ],
            [
              1.0272881378,
              -0.2503317347,
              0.0001904767
            ],
            [
              -1.0874291773,
              -0.2197555975,
              -0.0001593812
            ],
            [
              1.7056137466,
              0.4351198711,
              6.5449e-05
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O",
            "H"
          ],
          "charge": 0,
          "energy": -205.592427003148
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -205.5510564746
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -205.5510654822
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -205.551707847
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -205.5517169823
          }
        },
        "epc172": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -205.5803694983
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -205.5803837222
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -205.5810185065
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -205.5810335128
          }
        }
      }
    },
    "NO2-": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              -0.0758530194,
              0.43755575,
              -0.000433193
            ],
            [
              0.9889385021,
              -0.2057934237,
              -0.0004111589
            ],
            [
              -1.1322604082,
              -0.2194715005,
              0.000399839
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O"
          ],
          "charge": -1,
          "energy": -205.039315385467
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -0.0758512311,
              0.4374546875,
              -0.0004331269
            ],
            [
              0.9889169873,
              -0.2057444585,
              -0.0004111831
            ],
            [
              -1.1322406817,
              -0.2194194031,
              0.0003997971
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O"
          ],
          "charge": -1,
          "energy": -205.039976486942
        }
      }
    },
    "NH4+": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              0.0,
              0.0,
              -0.0
            ],
            [
              0.5899824688,
              0.5899824687,
              0.589982469
            ],
            [
              -0.5899824688,
              -0.5899824687,
              0.589982469
            ],
            [
              -0.5899824688,
              0.5899824687,
              -0.589982469
            ],
            [
              0.5899824688,
              -0.5899824687,
              -0.589982469
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -56.860444218017
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -0.0,
              -0.0,
              -0.0
            ],
            [
              0.5899895929,
              0.5899895928,
              0.5899896203
            ],
            [
              -0.5899895929,
              -0.5899895928,
              0.5899896204
            ],
            [
              -0.5899895929,
              0.5899895928,
              -0.5899896203
            ],
            [
              0.5899895929,
              -0.5899895928,
              -0.5899896203
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -56.860668860109
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -56.8204307653
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -56.8204356352
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -56.8206552455
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -56.8206601388
          }
        },
        "epc172": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -56.8494118422
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -56.8494127216
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -56.8496318442
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -56.8496329396
          }
        }
      }
    },
    "NH3": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              0.015640701,
              -0.015640701,
              -0.0156407011
            ],
            [
              0.5649909362,
              0.5847162177,
              0.5847162178
            ],
            [
              -0.5847162177,
              -0.5649909362,
              0.5847162178
            ],
            [
              -0.5847162178,
              0.5847162178,
              -0.5649909363
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -56.52099558749
        },
        "aug-pc-4": {
          "coordinates": [
            [
              0.0156759877,
              -0.0156759877,
              -0.0156759956
            ],
            [
              0.5649681627,
              0.5847224673,
              0.5847224853
            ],
            [
              -0.5847224673,
              -0.5649681627,
              0.5847224852
            ],
            [
              -0.5847224813,
              0.5847224813,
              -0.5649681767
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -56.521202630464
        }
      }
    },
    "HCOOH": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              -0.130272451,
              0.3967976743,
              0.0002386618
            ],
            [
              -1.1284498908,
              -0.2570599761,
              -2.56265e-05
            ],
            [
              1.1103915202,
              -0.0954341291,
              0.0002303819
            ],
            [
              -0.0960923555,
              1.4940944006,
              0.000520175
            ],
            [
              1.039267177,
              -1.0591419697,
              -2.45922e-05
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -189.653873257967
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -0.1301599772,
              0.3968536142,
              0.0002100124
            ],
            [
              -1.1283451092,
              -0.2570902895,
              -1.88853e-05
            ],
            [
              1.1102553554,
              -0.0954841903,
              0.0002296538
            ],
            [
              -0.0961873745,
              1.4941973187,
              0.0005339428
            ],
            [
              1.0392811056,
              -1.0592204533,
              -1.57237e-05
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -189.654450672726
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -189.6136201385
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -189.6136288039
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -189.6141981585
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -189.6142069128
          }
        },
        "epc172": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -189.6429919547
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -189.6430053729
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -189.6435683996
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -189.6435824506
          }
        }
      }
    },
    "HCOO-": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              -0.059311932,
              0.3598891177,
              0.0002340946
            ],
            [
              -1.1545947484,
              -0.23095504,
              -2.28846e-05
            ],
            [
              1.1011689986,
              -0.0895852216,
              0.000231841
            ],
            [
              -0.130490087,
              1.4956469286,
              0.0005173098
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -189.093409072718
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -0.0593110302,
              0.3598812408,
              0.0002341368
            ],
            [
              -1.1545616418,
              -0.2309699386,
              -2.29021e-05
            ],
            [
              1.1011379112,
              -0.0896035684,
              0.0002318198
            ],
            [
              -0.1304930079,
              1.4956880507,
              0.0005173062
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -189.093971119487
        }
      }
    },
    "H2O": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              0.0,
              -0.0,
              0.1096790952
            ],
            [
              0.0,
              0.7591085265,
              -0.4739410476
            ],
            [
              0.0,
              -0.7591085265,
              -0.4739410476
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -76.38755702955
        },
        "aug-pc-4": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.1096865434
            ],
            [
              0.0,
              0.7590902991,
              -0.4739447717
            ],
            [
              0.0,
              -0.7590902991,
              -0.4739447717
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -76.387753912143
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -76.3465793061
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -76.3465900347
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -76.3467754335
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -76.3467864408
          }
        },
        "epc172": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -76.3760288178
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -76.3760554988
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -76.3762248121
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -76.3762525397
          }
        }
      }
    },
    "OH-": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              0.0,
              -0.0018649427,
              0.1118577459
            ],
            [
              0.0,
              0.7583205721,
              -0.4757511555
            ]
          ],
          "symbols": [
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -75.752196335218
        },
        "aug-pc-4": {
          "coordinates": [
            [
              0.0,
              -0.0018586485,
              0.1118528808
            ],
            [
              0.0,
              0.7583142779,
              -0.4757462903
            ]
          ],
          "symbols": [
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -75.752408659615
        }
      }
    },
    "H2S": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              0.0,
              -0.0,
              0.10220979
            ],
            [
              0.0,
              0.966199625,
              -0.8267943951
            ],
            [
              0.0,
              -0.966199625,
              -0.8267943951
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -399.275142555162
        },
        "aug-pc-4": {
          "coordinates": [
            [
              0.0,
              -0.0,
              0.1021542571
            ],
            [
              0.0,
              0.966126655,
              -0.8267666285
            ],
            [
              0.0,
              -0.966126655,
              -0.8267666285
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -399.275401331546
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -399.2361471501
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -399.2361496985
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -399.2364023748
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -399.236404917
          }
        },
        "epc172": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -399.2649899883
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -399.2649876322
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -399.265240517
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -399.2652382471
          }
        }
      }
    },
    "SH-": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              0.0,
              -0.0034687695,
              0.1029721562
            ],
            [
              0.0,
              0.9660706128,
              -0.828842478
            ]
          ],
          "symbols": [
            "S",
            "H"
          ],
          "charge": -1,
          "energy": -398.707188469804
        },
        "aug-pc-4": {
          "coordinates": [
            [
              0.0,
              -0.0034333796,
              0.1029381432
            ],
            [
              0.0,
              0.9660352229,
              -0.828808465
            ]
          ],
          "symbols": [
            "S",
            "H"
          ],
          "charge": -1,
          "energy": -398.707393679347
        }
      }
    },
    "H3O+": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              1.592e-06,
              3.02295e-05,
              -0.0669768688
            ],
            [
              -0.8987835432,
              -0.2663817535,
              0.2046977641
            ],
            [
              0.6801269974,
              -0.6451138762,
              0.2047135895
            ],
            [
              0.2186639537,
              0.9116284002,
              0.2046345152
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -76.663208775028
        },
        "aug-pc-4": {
          "coordinates": [
            [
              1.7372e-06,
              3.02787e-05,
              -0.0669954268
            ],
            [
              -0.8987649665,
              -0.2663762453,
              0.2047044075
            ],
            [
              0.6801129732,
              -0.6451009153,
              0.2047194378
            ],
            [
              0.2186592561,
              0.911609882,
              0.2046405815
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -76.663423278735
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -76.6253704382
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -76.625377736
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -76.6255855332
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -76.6255927423
          }
        },
        "epc172": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -76.6547907371
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -76.6548055563
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -76.655004054
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -76.6550232179
          }
        }
      }
    },
    "H3S+": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              -3.38707e-05,
              -4.74895e-05,
              -0.1226191947
            ],
            [
              -0.0967363034,
              1.1414911133,
              0.6029283458
            ],
            [
              -0.9413108965,
              -0.6550539427,
              0.6011522187
            ],
            [
              1.0368370706,
              -0.4881966811,
              0.6022936302
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -399.554912949837
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -3.37391e-05,
              -4.77362e-05,
              -0.1225606056
            ],
            [
              -0.0967244095,
              1.1413451552,
              0.6029088036
            ],
            [
              -0.9411908843,
              -0.6549698806,
              0.6011328204
            ],
            [
              1.0367050329,
              -0.4881345384,
              0.6022739817
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -399.55522614296
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -399.5173342472
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -399.5173359325
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -399.5176430781
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -399.5176446952
          }
        },
        "epc172": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -399.5461150834
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -399.5461210816
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -399.546417377
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -399.5464237867
          }
        }
      }
    },
    "COH+": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              7.3e-09,
              -7.4e-09,
              -0.5163945182
            ],
            [
              0.0,
              -0.0,
              0.5821700185
            ],
            [
              -0.0,
              0.0,
              -1.6131125003
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -113.473549377632
        },
        "aug-pc-4": {
          "coordinates": [
            [
              7.3e-09,
              -7.4e-09,
              -0.5163681913
            ],
            [
              -3.7e-09,
              3.7e-09,
              0.5821632353
            ],
            [
              -3.7e-09,
              3.7e-09,
              -1.6131320442
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -113.473926048574
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -113.4362651514
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -113.4362679756
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -113.4366425765
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -113.4366453237
          }
        },
        "epc172": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -113.4651579651
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -113.4651625064
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -113.4655289709
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -113.4655335558
          }
        }
      }
    },
    "CO": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              7.4e-09,
              -7.5e-09,
              -0.5308865237
            ],
            [
              0.0,
              -0.0,
              0.5912378716
            ]
          ],
          "symbols": [
            "C",
            "O"
          ],
          "charge": 0,
          "energy": -113.237700868121
        },
        "aug-pc-4": {
          "coordinates": [
            [
              7.4e-09,
              -7.5e-09,
              -0.5308689337
            ],
            [
              -3.8e-09,
              3.8e-09,
              0.5912202815
            ]
          ],
          "symbols": [
            "C",
            "O"
          ],
          "charge": 0,
          "energy": -113.238062669761
        }
      }
    },
    "N2H+": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              -0.0001624115,
              0.4401102206,
              0.0
            ],
            [
              0.0001348398,
              -0.6434156567,
              0.0
            ],
            [
              -0.0004464283,
              1.4753904361,
              0.0
            ]
          ],
          "symbols": [
            "N",
            "N",
            "H"
          ],
          "charge": 1,
          "energy": -109.650081628098
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -0.0001623986,
              0.440080206,
              0.0
            ],
            [
              0.0001348415,
              -0.6434132443,
              -0.0
            ],
            [
              -0.0004464429,
              1.4754180382,
              -0.0
            ]
          ],
          "symbols": [
            "N",
            "N",
            "H"
          ],
          "charge": 1,
          "energy": -109.650496019347
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -109.6145101126
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -109.6145144613
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -109.6149240373
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -109.6149283466
          }
        },
        "epc172": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -109.6435950563
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -109.6435983487
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -109.6440067068
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -109.6440102784
          }
        }
      }
    },
    "N2": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              1.7591e-06,
              0.4436563085,
              0.0
            ],
            [
              5.45934e-05,
              -0.644985985,
              0.0
            ]
          ],
          "symbols": [
            "N",
            "N"
          ],
          "charge": 0,
          "energy": -109.452767291051
        },
        "aug-pc-4": {
          "coordinates": [
            [
              1.7598e-06,
              0.4436410024,
              2.4e-09
            ],
            [
              5.45926e-05,
              -0.6449706789,
              -1.2e-09
            ]
          ],
          "symbols": [
            "N",
            "N"
          ],
          "charge": 0,
          "energy": -109.453168509284
        }
      }
    },
    "CO2H+": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              -0.004097519,
              0.103816357,
              -0.0
            ],
            [
              0.0653398852,
              -1.1089236579,
              0.0
            ],
            [
              -0.174555344,
              1.20916378,
              0.0
            ],
            [
              0.9423709777,
              -1.5551904792,
              0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -188.691934601749
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -0.0040969929,
              0.1037889627,
              0.0
            ],
            [
              0.0652737352,
              -1.1089723827,
              -0.0
            ],
            [
              -0.1745039233,
              1.2091212423,
              -0.0
            ],
            [
              0.9423851809,
              -1.5550718223,
              -0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -188.692535386129
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -188.6556554598
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -188.655663369
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -188.6562566552
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -188.6562649325
          }
        },
        "epc172": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -188.6851041549
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -188.6851295099
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -188.6857046985
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -188.6857329251
          }
        }
      }
    },
    "CO2": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              -0.0381821398,
              0.0627188014,
              0.0
            ],
            [
              0.073090943,
              -1.0877430882,
              0.0
            ],
            [
              -0.1494552247,
              1.213180676,
              0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O"
          ],
          "charge": 0,
          "energy": -188.477478711746
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -0.0381821448,
              0.0627188172,
              -0.0
            ],
            [
              0.0730899172,
              -1.0877348879,
              0.0
            ],
            [
              -0.1494541942,
              1.2131724599,
              0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O"
          ],
          "charge": 0,
          "energy": -188.47804332256
        }
      }
    },
    "CH2OH+": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              -1.3958209458,
              -0.561864436,
              0.015394335
            ],
            [
              -2.0716820276,
              0.47615704,
              -0.0213609543
            ],
            [
              -0.4545861301,
              -0.6161546373,
              0.5665725883
            ],
            [
              -1.7984980839,
              -1.4121748375,
              -0.5351463507
            ],
            [
              -1.7130928127,
              1.2419068708,
              0.4715803817
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -114.711346006656
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -1.3957520856,
              -0.5617907207,
              0.015249768
            ],
            [
              -2.0716836294,
              0.4761559025,
              -0.0213804805
            ],
            [
              -0.4546070817,
              -0.6161295633,
              0.5666229491
            ],
            [
              -1.7985514541,
              -1.4122154918,
              -0.5350821326
            ],
            [
              -1.7130857493,
              1.2418498732,
              0.471629896
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -114.711736573033
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -114.6729038941
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -114.6729114474
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -114.6732960856
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -114.673304006
          }
        },
        "epc172": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -114.7022388
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -114.702253377
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -114.7026275201
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -114.7026440392
          }
        }
      }
    },
    "CH2O": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              -1.428292627,
              -0.5316131748,
              0.0063428536
            ],
            [
              -2.0556935346,
              0.4850262294,
              -0.0085563191
            ],
            [
              -0.4708054216,
              -0.6209261437,
              0.5550633031
            ],
            [
              -1.7706873668,
              -1.4389946975,
              -0.5277705934
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -114.426784320231
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -1.4283053546,
              -0.5315926545,
              0.0063425569
            ],
            [
              -2.0556904717,
              0.4850206576,
              -0.0085556792
            ],
            [
              -0.470791447,
              -0.6209276361,
              0.5550708086
            ],
            [
              -1.7706916765,
              -1.4390081536,
              -0.5277784422
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -114.427165739186
        }
      }
    },
    "F-": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F"
          ],
          "charge": -1,
          "energy": -99.80087625
        },
        "aug-pc-4": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F"
          ],
          "charge": -1,
          "energy": -99.80104495
        }
      }
    },
    "FHF-": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              1.1417000355,
              0.0,
              0.0
            ],
            [
              -1.141699994,
              0.0,
              0.0
            ],
            [
              -4.15e-08,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F",
            "F",
            "H"
          ],
          "charge": -1,
          "energy": -200.275383639696
        },
        "aug-pc-4": {
          "coordinates": [
            [
              1.1417210773,
              0.0,
              0.0
            ],
            [
              -1.1417210773,
              0.0,
              0.0
            ],
            [
              0.0,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F",
            "F",
            "H"
          ],
          "charge": -1,
          "energy": -200.275725947905
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -200.242287975
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -200.2422878593
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -200.2426228841
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -200.2426227702
          }
        },
        "epc172": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -200.2716534384
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -200.2716001117
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -200.271989063
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -200.2719357736
          }
        }
      }
    }
  },
  "hf": {
    "HCN": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              0.0,
              0.0,
              -0.4954243334
            ],
            [
              0.0,
              0.0,
              0.6277383745
            ],
            [
              0.0,
              0.0,
              -1.552264041
            ]
          ],
          "symbols": [
            "C",
            "N",
            "H"
          ],
          "charge": 0,
          "energy": -92.917447309731
        },
        "aug-pc-4": {
          "coordinates": [
            [
              5.1e-09,
              -2e-10,
              -0.4954185859
            ],
            [
              -2.6e-09,
              1e-10,
              0.6277726753
            ],
            [
              -2.6e-09,
              1e-10,
              -1.5523040893
            ]
          ],
          "symbols": [
            "C",
            "N",
            "H"
          ],
          "charge": 0,
          "energy": -92.91819881931
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -92.8767804509
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -92.8767858418
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -92.8775284417
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -92.8775338558
          }
        },
        "epc172": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -92.9057101652
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -92.9057295371
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -92.9064497995
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -92.9064688792
          }
        }
      }
    },
    "CN-": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              0.0,
              0.0,
              -0.504536582
            ],
            [
              0.0,
              0.0,
              0.6463049378
            ]
          ],
          "symbols": [
            "C",
            "N"
          ],
          "charge": -1,
          "energy": -92.349039748107
        },
        "aug-pc-4": {
          "coordinates": [
            [
              5.1e-09,
              -2e-10,
              -0.5045566134
            ],
            [
              -2.5e-09,
              1e-10,
              0.6463249692
            ]
          ],
          "symbols": [
            "C",
            "N"
          ],
          "charge": -1,
          "energy": -92.349846095168
        }
      }
    },
    "HNO2": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              -0.1469361008,
              0.4685290501,
              0.0016090795
            ],
            [
              1.0013875426,
              -0.225517483,
              0.0016651751
            ],
            [
              -1.0589151816,
              -0.2171071948,
              -0.0015019054
            ],
            [
              1.6884257397,
              0.4203496277,
              -0.0015283493
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O",
            "H"
          ],
          "charge": 0,
          "energy": -204.747427464789
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -0.1469613968,
              0.4685159934,
              2.34229e-05
            ],
            [
              1.0014587325,
              -0.2256016838,
              0.0001072919
            ],
            [
              -1.0589274375,
              -0.2170628612,
              -5.17315e-05
            ],
            [
              1.6883921017,
              0.4204025516,
              0.0001650167
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O",
            "H"
          ],
          "charge": 0,
          "energy": -204.748866687525
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -204.7062468418
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -204.7062595253
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -204.7076790762
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -204.7076917779
          }
        },
        "epc172": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -204.7357572459
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -204.7357912445
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -204.7371861129
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -204.7372202495
          }
        }
      }
    },
    "NO2-": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              -0.0757721039,
              0.4249812242,
              -0.0004249245
            ],
            [
              0.9681696561,
              -0.1996398606,
              -0.000407368
            ],
            [
              -1.1115724777,
              -0.2130505376,
              0.0003877796
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O"
          ],
          "charge": -1,
          "energy": -204.184700597365
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -0.0757713075,
              0.4250075487,
              -0.0004249422
            ],
            [
              0.9682074895,
              -0.1996542127,
              -0.0004073728
            ],
            [
              -1.1116111075,
              -0.2130625101,
              0.0003878021
            ]
          ],
          "symbols": [
            "N",
            "O",
            "O"
          ],
          "charge": -1,
          "energy": -204.18613948354
        }
      }
    },
    "NH4+": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.0
            ],
            [
              0.582571737,
              0.5825717369,
              0.5825717371
            ],
            [
              -0.582571737,
              -0.5825717369,
              0.5825717371
            ],
            [
              -0.582571737,
              0.5825717369,
              -0.5825717371
            ],
            [
              0.582571737,
              -0.5825717369,
              -0.5825717371
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -56.569393761882
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -0.0,
              -0.0,
              0.0
            ],
            [
              0.5825864478,
              0.5825864478,
              0.5825864572
            ],
            [
              -0.5825864478,
              -0.5825864478,
              0.5825864573
            ],
            [
              -0.5825864478,
              0.5825864478,
              -0.5825864573
            ],
            [
              0.5825864478,
              -0.5825864478,
              -0.5825864573
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -56.569779958202
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -56.529176322
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -56.5291823143
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -56.5295581364
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -56.5295641411
          }
        },
        "epc172": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -56.5582698691
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -56.5582814711
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -56.5586442048
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -56.5586557738
          }
        }
      }
    },
    "NH3": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              0.0058267794,
              -0.0058267794,
              -0.0058267795
            ],
            [
              0.5635759994,
              0.5791017884,
              0.5791017886
            ],
            [
              -0.5791017885,
              -0.5635759994,
              0.5791017885
            ],
            [
              -0.5791017886,
              0.5791017885,
              -0.5635759995
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -56.225077767598
        },
        "aug-pc-4": {
          "coordinates": [
            [
              0.0058924705,
              -0.0058924705,
              -0.0058924726
            ],
            [
              0.5635375188,
              0.5791153918,
              0.5791153967
            ],
            [
              -0.5791153918,
              -0.5635375188,
              0.5791153966
            ],
            [
              -0.5791153957,
              0.5791153957,
              -0.5635375226
            ]
          ],
          "symbols": [
            "N",
            "H",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -56.225486944285
        }
      }
    },
    "HCOOH": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              -0.1286808907,
              0.3944929652,
              0.0002358646
            ],
            [
              -1.1154555049,
              -0.2424918767,
              8.18509e-05
            ],
            [
              1.0916946697,
              -0.1033384959,
              0.000185066
            ],
            [
              -0.0984977268,
              1.4781845419,
              0.0004203189
            ],
            [
              1.0457834527,
              -1.0475911345,
              1.58996e-05
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -188.861394790398
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -0.1286306538,
              0.3943592507,
              0.0002112802
            ],
            [
              -1.1154029338,
              -0.2426325935,
              -2.53393e-05
            ],
            [
              1.0919243582,
              -0.1031498845,
              0.0002274158
            ],
            [
              -0.0983503956,
              1.4779775915,
              0.0005421872
            ],
            [
              1.045303625,
              -1.0472983643,
              -1.65439e-05
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -188.862681621177
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -188.8207488637
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -188.8207608531
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -188.8220279714
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -188.8220401849
          }
        },
        "epc172": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -188.8503227942
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -188.8503804135
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -188.8515989136
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -188.8516584209
          }
        }
      }
    },
    "HCOO-": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              -0.0593994229,
              0.3612851051,
              0.0002344453
            ],
            [
              -1.1386931713,
              -0.2224359263,
              -1.91688e-05
            ],
            [
              1.0843281923,
              -0.0831180077,
              0.0002318595
            ],
            [
              -0.1294633668,
              1.4792646136,
              0.0005132246
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -188.290041152993
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -0.0593986137,
              0.3612776211,
              0.0002344851
            ],
            [
              -1.1387421351,
              -0.2224675138,
              -1.91976e-05
            ],
            [
              1.0843807699,
              -0.0831428514,
              0.0002318456
            ],
            [
              -0.1294677896,
              1.4793285286,
              0.0005132276
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -188.291325597175
        }
      }
    },
    "H2O": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.0960622778
            ],
            [
              0.0,
              0.7520763747,
              -0.467132639
            ],
            [
              0.0,
              -0.7520763747,
              -0.467132639
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -76.067644111589
        },
        "aug-pc-4": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.0961008155
            ],
            [
              0.0,
              0.7520602034,
              -0.4671519078
            ],
            [
              0.0,
              -0.7520602034,
              -0.4671519078
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -76.068128127252
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -76.0263301212
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -76.0263443565
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -76.0268060066
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -76.0268203906
          }
        },
        "epc172": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -76.0559851117
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -76.0560332463
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -76.0564596899
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -76.0565128515
          }
        }
      }
    },
    "OH-": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              0.0,
              0.0055789723,
              0.1061037416
            ],
            [
              0.0,
              0.7508766571,
              -0.4699971512
            ]
          ],
          "symbols": [
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -75.418278437201
        },
        "aug-pc-4": {
          "coordinates": [
            [
              0.0,
              0.0055652222,
              0.1061143703
            ],
            [
              0.0,
              0.7508904072,
              -0.4700077798
            ]
          ],
          "symbols": [
            "O",
            "H"
          ],
          "charge": -1,
          "energy": -75.418755427331
        }
      }
    },
    "H2S": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              0.0,
              -0.0,
              0.0850827692
            ],
            [
              0.0,
              0.9713073584,
              -0.8182308847
            ],
            [
              0.0,
              -0.9713073584,
              -0.8182308847
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -398.714512509458
        },
        "aug-pc-4": {
          "coordinates": [
            [
              0.0,
              -0.0,
              0.084923309
            ],
            [
              0.0,
              0.9711878268,
              -0.8181511544
            ],
            [
              0.0,
              -0.9711878268,
              -0.8181511544
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -398.715050697749
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -398.6752757737
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -398.6752788239
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -398.67580419
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -398.6758072385
          }
        },
        "epc172": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -398.704189934
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -398.7042029639
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -398.7047126146
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -398.704722369
          }
        }
      }
    },
    "SH-": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              0.0,
              0.0007501319,
              0.0989174121
            ],
            [
              0.0,
              0.9618517114,
              -0.8247877339
            ]
          ],
          "symbols": [
            "S",
            "H"
          ],
          "charge": -1,
          "energy": -398.144081967799
        },
        "aug-pc-4": {
          "coordinates": [
            [
              0.0,
              0.0008287473,
              0.0988418556
            ],
            [
              0.0,
              0.961773096,
              -0.8247121774
            ]
          ],
          "symbols": [
            "S",
            "H"
          ],
          "charge": -1,
          "energy": -398.144497683062
        }
      }
    },
    "H3O+": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              1.8441e-06,
              3.14219e-05,
              -0.0442828132
            ],
            [
              -0.8896086843,
              -0.263662382,
              0.1971329025
            ],
            [
              0.6731842604,
              -0.6385288178,
              0.1971485862
            ],
            [
              0.2164315796,
              0.9023227779,
              0.1970703245
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -76.347661106538
        },
        "aug-pc-4": {
          "coordinates": [
            [
              1.7441e-06,
              3.14185e-05,
              -0.0443519582
            ],
            [
              -0.8896145091,
              -0.2636641369,
              0.1971564083
            ],
            [
              0.6731887051,
              -0.6385329988,
              0.1971713012
            ],
            [
              0.2164330599,
              0.9023287172,
              0.1970932488
            ]
          ],
          "symbols": [
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -76.348139766074
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -76.3097605717
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -76.3097701881
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -76.3102328555
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -76.3102435054
          }
        },
        "epc172": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -76.3394112025
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -76.3394658391
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -76.3398815222
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -76.3399430172
          }
        }
      }
    },
    "H3S+": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              -4.89045e-05,
              -7.06546e-05,
              -0.0896333489
            ],
            [
              -0.0971856829,
              1.1468735659,
              0.5919362659
            ],
            [
              -0.9457277331,
              -0.6581248352,
              0.5901533603
            ],
            [
              1.0417183204,
              -0.4904850761,
              0.5912987227
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -398.996829723398
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -4.90291e-05,
              -7.08366e-05,
              -0.0893806117
            ],
            [
              -0.0971715224,
              1.146706129,
              0.591851905
            ],
            [
              -0.945589679,
              -0.658028781,
              0.5900692598
            ],
            [
              1.0415662304,
              -0.4904135115,
              0.591214447
            ]
          ],
          "symbols": [
            "S",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -398.997468031945
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -398.9589269244
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -398.9589290184
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -398.9595545292
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -398.9595565566
          }
        },
        "epc172": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -398.9877997317
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -398.9878253569
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -398.9884193291
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -398.9884451659
          }
        }
      }
    },
    "COH+": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              7.2e-09,
              -7.3e-09,
              -0.5126645652
            ],
            [
              1e-10,
              -1e-10,
              0.5633856274
            ],
            [
              0.0,
              -0.0,
              -1.5980580622
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -113.02280174935
        },
        "aug-pc-4": {
          "coordinates": [
            [
              7.2e-09,
              -7.3e-09,
              -0.512646433
            ],
            [
              -3.6e-09,
              3.6e-09,
              0.5634050602
            ],
            [
              -3.7e-09,
              3.7e-09,
              -1.5980956274
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -113.02365085004
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -112.9855251272
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -112.9855284206
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -112.9863701217
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -112.9863733225
          }
        },
        "epc172": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -113.0145114534
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -113.0145393017
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -113.0153474341
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -113.0153752223
          }
        }
      }
    },
    "CO": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              7.3e-09,
              -7.4e-09,
              -0.5207142902
            ],
            [
              1e-10,
              -1e-10,
              0.5810656381
            ]
          ],
          "symbols": [
            "C",
            "O"
          ],
          "charge": 0,
          "energy": -112.791721749387
        },
        "aug-pc-4": {
          "coordinates": [
            [
              7.3e-09,
              -7.4e-09,
              -0.5207173091
            ],
            [
              -3.7e-09,
              3.7e-09,
              0.5810686569
            ]
          ],
          "symbols": [
            "C",
            "O"
          ],
          "charge": 0,
          "energy": -112.792616115916
        }
      }
    },
    "N2H+": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              -0.0001614227,
              0.4365057779,
              0.0
            ],
            [
              0.0001290739,
              -0.6223980694,
              0.0
            ],
            [
              -0.0004416512,
              1.4579772916,
              0.0
            ]
          ],
          "symbols": [
            "N",
            "N",
            "H"
          ],
          "charge": 1,
          "energy": -109.189577531956
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -0.0001613925,
              0.4364739518,
              0.0
            ],
            [
              0.000129075,
              -0.6224180868,
              -0.0
            ],
            [
              -0.0004416826,
              1.458029135,
              -0.0
            ]
          ],
          "symbols": [
            "N",
            "N",
            "H"
          ],
          "charge": 1,
          "energy": -109.190397416811
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -109.1542369557
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -109.1542421655
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -109.1550484622
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -109.1550537361
          }
        },
        "epc172": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -109.1834707068
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -109.1835092716
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -109.1842785062
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -109.1843172133
          }
        }
      }
    },
    "N2": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              2.3234e-06,
              0.4320298654,
              0.0
            ],
            [
              5.40291e-05,
              -0.6333595419,
              0.0
            ]
          ],
          "symbols": [
            "N",
            "N"
          ],
          "charge": 0,
          "energy": -108.995663231491
        },
        "aug-pc-4": {
          "coordinates": [
            [
              2.3237e-06,
              0.4320225893,
              2.4e-09
            ],
            [
              5.40287e-05,
              -0.6333522658,
              -1.2e-09
            ]
          ],
          "symbols": [
            "N",
            "N"
          ],
          "charge": 0,
          "energy": -108.996526219309
        }
      }
    },
    "CO2H+": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              -0.0123330348,
              0.1001988681,
              -0.0
            ],
            [
              0.0676475186,
              -1.1023897195,
              0.0
            ],
            [
              -0.159957308,
              1.1822836152,
              0.0
            ],
            [
              0.9337008241,
              -1.5312267639,
              0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -187.945281411273
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -0.012364078,
              0.1001814969,
              -0.0
            ],
            [
              0.0675414384,
              -1.1025172187,
              0.0
            ],
            [
              -0.1598818046,
              1.182298421,
              0.0
            ],
            [
              0.9337624442,
              -1.5310966991,
              0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O",
            "H"
          ],
          "charge": 1,
          "energy": -187.946603832036
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -187.9089638532
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -187.9089748766
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -187.9102795333
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -187.9102909182
          }
        },
        "epc172": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -187.9386829124
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -187.9387523089
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -187.9399975125
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -187.9400706305
          }
        }
      }
    },
    "CO2": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              -0.0381821418,
              0.0627187969,
              0.0
            ],
            [
              0.0710208017,
              -1.0663397091,
              0.0
            ],
            [
              -0.1473850815,
              1.1917773014,
              0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O"
          ],
          "charge": 0,
          "energy": -187.727047802253
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -0.0381821586,
              0.0627187949,
              0.0
            ],
            [
              0.0710244772,
              -1.0663800009,
              -0.0
            ],
            [
              -0.1473887404,
              1.1918175952,
              -0.0
            ]
          ],
          "symbols": [
            "C",
            "O",
            "O"
          ],
          "charge": 0,
          "energy": -187.72834665233
        }
      }
    },
    "CH2OH+": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              -1.3977035313,
              -0.5569214794,
              0.0158097619
            ],
            [
              -2.0592932991,
              0.4739044478,
              -0.0146767604
            ],
            [
              -0.4666437022,
              -0.6178849277,
              0.5586930661
            ],
            [
              -1.7920359715,
              -1.40015454,
              -0.5267858548
            ],
            [
              -1.7180034961,
              1.2289264994,
              0.4639997873
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -114.219548763827
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -1.3976743614,
              -0.5569195517,
              0.0157714862
            ],
            [
              -2.0593442999,
              0.4739246254,
              -0.0147040626
            ],
            [
              -0.4666063092,
              -0.6178521822,
              0.5587408028
            ],
            [
              -1.7920811856,
              -1.4001951692,
              -0.5267984604
            ],
            [
              -1.7179738439,
              1.2289122776,
              0.4640302341
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H",
            "H"
          ],
          "charge": 1,
          "energy": -114.220375590081
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -114.1807931117
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -114.1808042336
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -114.1816140125
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -114.1816254869
          }
        },
        "epc172": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -114.2103917314
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -114.2104332113
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -114.2112093159
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -114.2112547831
          }
        }
      }
    },
    "CH2O": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              -1.4287635645,
              -0.5308499105,
              0.0063317269
            ],
            [
              -2.0465246885,
              0.4701688259,
              -0.0083386616
            ],
            [
              -0.4840812695,
              -0.6194972503,
              0.5475236711
            ],
            [
              -1.7661094275,
              -1.4263294518,
              -0.5204374922
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -113.92403439064
        },
        "aug-pc-4": {
          "coordinates": [
            [
              -1.4287654998,
              -0.5308467108,
              0.0063317446
            ],
            [
              -2.0465482383,
              0.4702059651,
              -0.0083388128
            ],
            [
              -0.48404615,
              -0.6195033775,
              0.5475423434
            ],
            [
              -1.7661190618,
              -1.4263636633,
              -0.5204560311
            ]
          ],
          "symbols": [
            "C",
            "O",
            "H",
            "H"
          ],
          "charge": 0,
          "energy": -113.924858007898
        }
      }
    },
    "F-": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F"
          ],
          "charge": -1,
          "energy": -99.45889776
        },
        "aug-pc-4": {
          "coordinates": [
            [
              0.0,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F"
          ],
          "charge": -1,
          "energy": -99.45940883
        }
      }
    },
    "FHF-": {
      "optimized_geometry": {
        "aug-pc-3": {
          "coordinates": [
            [
              1.1222636966,
              0.0,
              0.0
            ],
            [
              -1.1222636385,
              0.0,
              0.0
            ],
            [
              -5.81e-08,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F",
            "F",
            "H"
          ],
          "charge": -1,
          "energy": -199.59446591762
        },
        "aug-pc-4": {
          "coordinates": [
            [
              1.1223339988,
              0.0,
              0.0
            ],
            [
              -1.1223339988,
              0.0,
              0.0
            ],
            [
              -0.0,
              0.0,
              0.0
            ]
          ],
          "symbols": [
            "F",
            "F",
            "H"
          ],
          "charge": -1,
          "energy": -199.595481086535
        }
      },
      "non_bo_calculations": {
        "None": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -199.5629081529
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -199.56290819
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -199.5639131196
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -199.5639131547
          }
        },
        "epc172": {
          "unc-aug-pc-3-hq+pb4-f1": {
            "energy": -199.5923005453
          },
          "unc-aug-pc-3-hq+pb6-h": {
            "energy": -199.5922894676
          },
          "unc-aug-pc-4-hq+pb4-f1": {
            "energy": -199.5933056286
          },
          "unc-aug-pc-4-hq+pb6-h": {
            "energy": -199.593294727
          }
        }
      }
    }
  }
}
